Radiated momentum in the Post-Minkowskian worldline approach via reverse unitarity

We compute the four-momentum radiated during the scattering of two spinless bodies, at leading order in the Newton's contant $G$ and at all orders in the velocities, using the Effective Field Theory worldline approach. Following \cite{Mougiakakos:2021ckm}, we derive the conserved stress-energy tensor linearly coupled to gravity generated by localized sources, at leading and next-to-leading order in $G$, and from that the classical probability amplitude of graviton emission. The total emitted momentum is obtained by phase-space integration of the graviton momentum weighted by the modulo squared of the radiation amplitude. We recast this as a two-loop integral that we solve using techniques borrowed from particle physics, such as reverse unitarity, reduction to master integrals by integration-by-parts identities and canonical differential equations. The emitted momentum agrees with recent results obtained by other methods. Our approach provides an alternative way of directly computing radiated observables in the post-Minkowskian expansion without going through the classical limit of scattering amplitudes.

==> anc/Contractions.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     96836,       2242]
NotebookOptionsPosition[     94712,       2192]
NotebookOutlinePosition[     95128,       2209]
CellTagsIndexPosition[     95085,       2206]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Computing contraction for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "rad"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fcdbf271-642f-4e1e-8de7-2cac09d38db8"]
}], "Title",
 CellChangeTimes->{{3.8338741709078083`*^9, 3.833874176216303*^9}, {
  3.843115946761238*^9, 
  3.843115956929228*^9}},ExpressionUUID->"07f96a82-b7e8-49f8-89cf-\
3ad700934fc9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "xAct`xTensor`"}]}], "Input",
 CellChangeTimes->{{3.8339598191883717`*^9, 3.8339598201041718`*^9}, {
  3.834034941919215*^9, 3.8340349718919563`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"df27432f-7530-4afa-9154-a5a4e697eb8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Four", "-", 
    RowBox[{"dimensional", " ", "manifol", " ", "flat", " ", "metric"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefManifold", "[", 
    RowBox[{"M4", ",", "d", ",", 
     RowBox[{"{", 
      RowBox[{
      "a", ",", " ", "b", ",", " ", "c", ",", "  ", "e", ",", " ", "f", ",", 
       " ", "g", ",", " ", "h", ",", " ", "i", ",", "j", ",", " ", "l", ",", 
       " ", "m", ",", " ", "n", ",", " ", "o", ",", " ", "p", ",", " ", "r", 
       ",", " ", "s", ",", " ", "t", ",", " ", "u", ",", " ", "v", ",", " ", 
       "w", ",", " ", "x", ",", " ", "y", ",", " ", "z"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DefMetric", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", " ", 
     RowBox[{"Mink", "[", 
      RowBox[{
       RowBox[{"-", "m"}], ",", 
       RowBox[{"-", "n"}]}], "]"}], ",", " ", "PD", ",", " ", 
     RowBox[{"FlatMetric", "\[Rule]", " ", "True"}], ",", " ", 
     RowBox[{"PrintAs", "\[Rule]", " ", "\"\<\[Eta]\>\""}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"PP", " ", "velovities"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefTensor", "[", 
     RowBox[{
      RowBox[{"u1", "[", "m", "]"}], ",", " ", "M4", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(u\), \((1)\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefTensor", "[", 
     RowBox[{
      RowBox[{"u2", "[", "m", "]"}], ",", " ", "M4", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(u\), \((2)\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Graviton", " ", "momenta"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefTensor", "[", 
     RowBox[{
      RowBox[{"q1", "[", "m", "]"}], ",", " ", "M4", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(q\), \(1\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefTensor", "[", 
     RowBox[{
      RowBox[{"q2", "[", "m", "]"}], ",", " ", "M4", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(q\), \(2\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefTensor", "[", 
     RowBox[{
      RowBox[{"k", "[", "m", "]"}], ",", " ", "M4", ",", " ", 
      RowBox[{"PrintAs", "\[Rule]", " ", "\"\<k\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefTensor", "[", 
     RowBox[{
      RowBox[{"l1", "[", "m", "]"}], ",", " ", "M4", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(l\), \(1\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefTensor", "[", 
     RowBox[{
      RowBox[{"l2", "[", "m", "]"}], ",", " ", "M4", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(l\), \(2\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefTensor", "[", 
     RowBox[{
      RowBox[{"q", "[", "m", "]"}], ",", " ", "M4", ",", " ", 
      RowBox[{"PrintAs", "\[Rule]", " ", "\"\<q\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Gamma]", "p"], "=", " ", 
      RowBox[{
       SubscriptBox["u", "1"], "\[CenterDot]", 
       SubscriptBox["u", "2"]}]}], ",", " ", 
     RowBox[{"Dimension", " ", "d"}], " ", ",", " ", 
     RowBox[{"\[Beta]G", " ", "=", " ", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", 
       FractionBox["1", 
        RowBox[{"d", "-", "2"}]]}]}], ",", " ", 
     RowBox[{"mq2", " ", "=", " ", 
      RowBox[{"|", 
       SuperscriptBox["q", "2"], "|"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", "d", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", "\[Beta]G", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", "\[Gamma]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{"mq2", ",", " ", 
      RowBox[{"PrintAs", "\[Rule]", " ", "\"\<q2\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Basis", " ", "of", " ", "Propagators"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{"l1u1", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{"l1u2", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{"l2u1", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(3\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{"l2u2", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(4\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{"l12", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(5\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{"l22", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(6\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{"l1l2q2", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(7\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{"l1q2", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(8\)]\)\>\""}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{"l2q2", ",", " ", 
      RowBox[{
      "PrintAs", "\[Rule]", " ", 
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(9\)]\)\>\""}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.792755404455509*^9, 3.792755426205*^9}, {
   3.8340333668510723`*^9, 3.8340334272694063`*^9}, {3.834034147571466*^9, 
   3.834034147731472*^9}, {3.834736860004416*^9, 3.834736860101677*^9}, {
   3.834737246423789*^9, 3.834737259587878*^9}, {3.835177689854512*^9, 
   3.835177689955922*^9}, {3.84311576828686*^9, 3.843115781440168*^9}, {
   3.8431158633886423`*^9, 3.843115880086192*^9}, 3.843116242499576*^9, {
   3.843192478535441*^9, 3.843192520439695*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"81b6f09a-9b76-4ba7-9b1f-76b553ccb811"],

Cell[CellGroupData[{

Cell["Rules basis 1", "Section",
 CellChangeTimes->{{3.8339579475401*^9, 3.8339579621821327`*^9}, {
  3.83533013773388*^9, 3.835330140083012*^9}, {3.843116514803515*^9, 
  3.843116524663683*^9}},ExpressionUUID->"01077fb7-a5b3-4ec6-9879-\
0c44f2ca847d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"PP", " ", "rules"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Onshell1", "=", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"u1", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"u1", "[", "m", "]"}]}], ",", "1"}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Onshell2", "=", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"u2", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"u2", "[", "m", "]"}]}], ",", "1"}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]rule", "=", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"u1", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"u2", "[", "m", "]"}]}], ",", "\[Gamma]"}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"u1", ",", " ", "Onshell1"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"u2", ",", " ", "Onshell2"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"u1", ",", " ", "\[Gamma]rule"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"u2", ",", " ", "\[Gamma]rule"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"momentum", " ", "rules"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simplerule3", "=", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"q", "[", "m", "]"}]}], ",", 
         RowBox[{"-", "mq2"}]}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Deltarule3", " ", "=", " ", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"u1", "[", "m", "]"}]}], ",", " ", "0"}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Deltarule4", " ", "=", " ", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"u2", "[", "m", "]"}]}], ",", " ", "0"}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"q", ",", " ", "simplerule3"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"q", ",", " ", "Deltarule3"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"q", ",", " ", "Deltarule4"}], "]"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"Delta", " ", "functions", " ", "rule"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simplerule4", "=", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"l1", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"u2", "[", "m", "]"}]}], ",", 
         RowBox[{"-", 
          FractionBox["l1u2", "2"]}]}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simplerule5", "=", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"l2", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"u1", "[", "m", "]"}]}], ",", 
         RowBox[{"-", 
          FractionBox["l2u1", "2"]}]}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"u2", ",", " ", "simplerule4"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"u1", ",", " ", "simplerule5"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Deltarule1", " ", "=", " ", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"l1", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"u1", "[", "m", "]"}]}], ",", " ", "0"}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Deltarule2", " ", "=", " ", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"l2", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"u2", "[", "m", "]"}]}], ",", " ", "0"}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"l1", ",", " ", "Deltarule1"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"l2", ",", " ", "Deltarule2"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simplerule1", "=", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"l1", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"l1", "[", "m", "]"}]}], ",", "l12"}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simplerule2", "=", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"l2", "[", 
           RowBox[{"-", "m"}], "]"}], "*", 
          RowBox[{"l2", "[", "m", "]"}]}], ",", "l22"}], "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Rewrite", " ", "the", " ", "product", " ", "of", " ", "momenta", " ", 
     "as", " ", "momenta", " ", "square"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom1", " ", "=", " ", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"l1", "[", "a", "]"}], "*", " ", 
          RowBox[{"l2", "[", 
           RowBox[{"-", "a"}], "]"}]}], ",", 
         FractionBox[
          RowBox[{"l1l2q2", "-", "l1q2", "-", "l2q2", "-", "mq2"}], "2"]}], 
        "}"}], ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom2", " ", "=", " ", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"l1", "[", "a", "]"}], "*", " ", 
          RowBox[{"q", "[", 
           RowBox[{"-", "a"}], "]"}]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "l1q2"}], "+", "l12", "-", "mq2"}], "2"]}], "}"}], 
       ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom3", " ", "=", " ", 
     RowBox[{"MakeRule", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"l2", "[", "a", "]"}], "*", " ", 
          RowBox[{"q", "[", 
           RowBox[{"-", "a"}], "]"}]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "l2q2"}], "+", "l22", "-", "mq2"}], "2"]}], "}"}], 
       ",", 
       RowBox[{"PatternIndices", "\[Rule]", "All"}], ",", 
       RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"l1", ",", " ", "simplerule1"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"l2", ",", " ", "simplerule2"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"l1", ",", " ", "mom1"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"l2", ",", " ", "mom1"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"q", ",", " ", "mom2"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AutomaticRules", "[", 
     RowBox[{"q", ",", " ", "mom3"}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQvbQ82qcu842jSEuyH4heIsDWDqJzlKf1gWiBjXEz
QPSFhoCZIFru4EmJzb1vHFOTOiVB9BMVvg8dE944bvO4/htEt0W3MXQD6Wf8
GYwg+nyrtSiITtMtEwPRMxI3x/UB6V0X+ONBdGXG82IQ/ctNsgREV0w4c2Yl
kM4yuAGmtfhYL4Lo1ns/LoNoCcW710H0mpl+N0H0A0vzs6tB5udmgukmE43l
G4H0Tok8MM3y6On6a0Bad2nxBhD9Z3WBpt6kN44ZyyK0QDRPY/4x/8lvHK3k
Jp8C0S1HZe5cm/fGUUHq630Qvebyq6cgeluGyDMQDQD8TqOL
  "],
 CellLabel->"In[26]:=",ExpressionUUID->"069fe4e3-3f52-4695-be74-a896a4b4cb63"]
}, Closed]],

Cell[CellGroupData[{

Cell["Stress energy tensor ", "Section",
 CellChangeTimes->{{3.816432474517404*^9, 3.816432486532876*^9}, {
  3.833875544787758*^9, 3.833875546842821*^9}, {3.8347370056997843`*^9, 
  3.834737029729447*^9}, {3.843116163534836*^9, 3.8431161814064493`*^9}, {
  3.8431933182150908`*^9, 
  3.843193319924603*^9}},ExpressionUUID->"e238fde7-5458-4c94-b8b6-\
03bd9b6739b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Proj", " ", "=", " ", 
    RowBox[{
     RowBox[{"Symmetrize", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mink", "[", 
         RowBox[{
          RowBox[{"-", "m"}], ",", " ", 
          RowBox[{"-", "r"}]}], "]"}], "*", 
        RowBox[{"Mink", "[", 
         RowBox[{
          RowBox[{"-", "n"}], ",", " ", 
          RowBox[{"-", "s"}]}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "r"}], ",", 
         RowBox[{"-", "s"}]}], "}"}]}], "]"}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"d", "-", "2"}]], 
      RowBox[{"Mink", "[", 
       RowBox[{
        RowBox[{"-", "m"}], ",", " ", 
        RowBox[{"-", "n"}]}], "]"}], "*", 
      RowBox[{"Mink", "[", 
       RowBox[{
        RowBox[{"-", "r"}], ",", " ", 
        RowBox[{"-", "s"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"cc", "=", 
    RowBox[{"complex", " ", "conjugate"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Non", " ", "Cubic", " ", "cotributions"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ContractMetric", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FractionBox[
             RowBox[{"2", " ", "\[Beta]G"}], 
             RowBox[{" ", 
              RowBox[{
               RowBox[{"k", "[", "t", "]"}], "*", 
               RowBox[{"u1", "[", 
                RowBox[{"-", "t"}], "]"}]}]}]], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Symmetrize", "[", 
              RowBox[{
               RowBox[{"k", "[", "m", "]"}], "*", 
               RowBox[{"u1", "[", "n", "]"}]}], "]"}], "-", 
             RowBox[{"Symmetrize", "[", 
              RowBox[{
               RowBox[{"q1", "[", "m", "]"}], "*", 
               RowBox[{"u1", "[", "n", "]"}]}], "]"}]}], ")"}]}], "-", 
          RowBox[{"4", "\[Gamma]", " ", 
           RowBox[{"Symmetrize", "[", 
            RowBox[{
             RowBox[{"u2", "[", "m", "]"}], "*", 
             RowBox[{"u1", "[", "n", "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Beta]G", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"k", "[", "a", "]"}], "*", 
                 RowBox[{"q1", "[", 
                  RowBox[{"-", "a"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"k", "[", "e", "]"}], "*", 
                 RowBox[{"k", "[", 
                  RowBox[{"-", "e"}], "]"}]}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"k", "[", "h", "]"}], "*", 
                  RowBox[{"u1", "[", 
                   RowBox[{"-", "h"}], "]"}]}], ")"}], "2"]]}], "+", 
             RowBox[{"2", "\[Gamma]", " ", 
              FractionBox[
               RowBox[{
                RowBox[{"k", "[", "z", "]"}], "*", 
                RowBox[{"u2", "[", 
                 RowBox[{"-", "z"}], "]"}]}], 
               RowBox[{
                RowBox[{"k", "[", "x", "]"}], "*", 
                RowBox[{"u1", "[", 
                 RowBox[{"-", "x"}], "]"}]}]]}], "+", 
             RowBox[{"2", 
              SuperscriptBox["\[Gamma]", "2"]}], "-", 
             RowBox[{"2", "\[Beta]G"}]}], ")"}], 
           RowBox[{"u1", "[", "m", "]"}], "*", 
           RowBox[{"u1", "[", "n", "]"}]}]}], ")"}], ",", " ", "Mink"}], 
       "]"}], "/.", 
      RowBox[{
       RowBox[{"q1", "[", "x_", "]"}], "\[Rule]", " ", 
       RowBox[{"l1", "[", "x", "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"k", "[", "x_", "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"l1", "[", "x", "]"}], "+", 
       RowBox[{"l2", "[", "x", "]"}], "-", 
       RowBox[{"q", "[", "x", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t1cc", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ContractMetric", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FractionBox[
              RowBox[{"2", "\[Beta]G"}], 
              RowBox[{" ", 
               RowBox[{
                RowBox[{"k", "[", "t", "]"}], "*", 
                RowBox[{"u1", "[", 
                 RowBox[{"-", "t"}], "]"}]}]}]], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Symmetrize", "[", 
               RowBox[{
                RowBox[{"k", "[", "r", "]"}], "*", 
                RowBox[{"u1", "[", "s", "]"}]}], "]"}], "-", 
              RowBox[{"Symmetrize", "[", 
               RowBox[{
                RowBox[{"q2", "[", "r", "]"}], "*", 
                RowBox[{"u1", "[", "s", "]"}]}], "]"}]}], ")"}]}], "-", 
           RowBox[{"4", "\[Gamma]", " ", 
            RowBox[{"Symmetrize", "[", 
             RowBox[{
              RowBox[{"u2", "[", "r", "]"}], "*", 
              RowBox[{"u1", "[", "s", "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]G", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"k", "[", "a", "]"}], "*", 
                  RowBox[{"q2", "[", 
                   RowBox[{"-", "a"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"k", "[", "e", "]"}], "*", 
                  RowBox[{"k", "[", 
                   RowBox[{"-", "e"}], "]"}]}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "[", "h", "]"}], "*", 
                   RowBox[{"u1", "[", 
                    RowBox[{"-", "h"}], "]"}]}], ")"}], "2"]]}], "+", 
              RowBox[{"2", "\[Gamma]", " ", 
               FractionBox[
                RowBox[{
                 RowBox[{"k", "[", "z", "]"}], "*", 
                 RowBox[{"u2", "[", 
                  RowBox[{"-", "z"}], "]"}]}], 
                RowBox[{
                 RowBox[{"k", "[", "x", "]"}], "*", 
                 RowBox[{"u1", "[", 
                  RowBox[{"-", "x"}], "]"}]}]]}], "+", 
              RowBox[{"2", 
               SuperscriptBox["\[Gamma]", "2"]}], "-", 
              RowBox[{"2", "\[Beta]G"}]}], ")"}], 
            RowBox[{"u1", "[", "r", "]"}], "*", 
            RowBox[{"u1", "[", "s", "]"}]}]}], ")"}], ",", " ", "Mink"}], 
        "]"}], "/.", 
       RowBox[{
        RowBox[{"q2", "[", "x_", "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l1", "[", "x", "]"}], "-", 
         RowBox[{"q", "[", "x", "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"k", "[", "x_", "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l1", "[", "x", "]"}], "+", 
        RowBox[{"l2", "[", "x", "]"}], "-", 
        RowBox[{"q", "[", "x", "]"}]}]}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2cc", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ContractMetric", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FractionBox[
              RowBox[{"2", "\[Beta]G"}], 
              RowBox[{" ", 
               RowBox[{
                RowBox[{"k", "[", "t", "]"}], "*", 
                RowBox[{"u2", "[", 
                 RowBox[{"-", "t"}], "]"}]}]}]], ")"}], 
            RowBox[{"(", 
             RowBox[{"Symmetrize", "[", 
              RowBox[{
               RowBox[{"q2", "[", "r", "]"}], "*", 
               RowBox[{"u2", "[", "s", "]"}]}], "]"}], ")"}]}], "-", 
           RowBox[{"4", "\[Gamma]", " ", 
            RowBox[{"Symmetrize", "[", 
             RowBox[{
              RowBox[{"u2", "[", "r", "]"}], "*", 
              RowBox[{"u1", "[", "s", "]"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]G", 
               FractionBox[
                RowBox[{
                 RowBox[{"k", "[", "a", "]"}], "*", 
                 RowBox[{"q2", "[", 
                  RowBox[{"-", "a"}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "[", "h", "]"}], "*", 
                   RowBox[{"u2", "[", 
                    RowBox[{"-", "h"}], "]"}]}], ")"}], "2"]]}], "-", 
              RowBox[{"2", "\[Gamma]", " ", 
               FractionBox[
                RowBox[{
                 RowBox[{"k", "[", "z", "]"}], "*", 
                 RowBox[{"u1", "[", 
                  RowBox[{"-", "z"}], "]"}]}], 
                RowBox[{
                 RowBox[{"k", "[", "x", "]"}], "*", 
                 RowBox[{"u2", "[", 
                  RowBox[{"-", "x"}], "]"}]}]]}], "-", 
              RowBox[{"2", 
               SuperscriptBox["\[Gamma]", "2"]}], "+", 
              RowBox[{"2", "\[Beta]G"}]}], ")"}], 
            RowBox[{"u2", "[", "r", "]"}], "*", 
            RowBox[{"u2", "[", "s", "]"}]}]}], ")"}], ",", " ", "Mink"}], 
        "]"}], "/.", 
       RowBox[{
        RowBox[{"q2", "[", "x_", "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l1", "[", "x", "]"}], "-", 
         RowBox[{"q", "[", "x", "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"k", "[", "x_", "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l1", "[", "x", "]"}], "+", 
        RowBox[{"l2", "[", "x", "]"}], "-", 
        RowBox[{"q", "[", "x", "]"}]}]}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Cubic", " ", "contributions"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]G", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Symmetrize", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"k", "[", "m", "]"}], "-", 
               RowBox[{"q1", "[", "m", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"k", "[", "n", "]"}], "-", 
               RowBox[{"q1", "[", "n", "]"}]}], ")"}]}], "]"}], "+", 
           RowBox[{
            RowBox[{"q1", "[", "m", "]"}], "*", 
            RowBox[{"q1", "[", "n", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"k", "[", "h", "]"}], "*", 
               RowBox[{"u2", "[", 
                RowBox[{"-", "h"}], "]"}]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["2", 
             RowBox[{"d", "-", "2"}]], 
            RowBox[{"q1", "[", 
             RowBox[{"-", "a"}], "]"}], "*", 
            RowBox[{"q1", "[", "a", "]"}]}]}], ")"}], 
         RowBox[{"u1", "[", "m", "]"}], "*", 
         RowBox[{"u1", "[", "n", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"k", "[", "g", "]"}], "*", 
               RowBox[{"u1", "[", 
                RowBox[{"-", "g"}], "]"}]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["2", 
             RowBox[{"d", "-", "2"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"-", "b"}], "]"}], "-", 
              RowBox[{"q1", "[", 
               RowBox[{"-", "b"}], "]"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "b", "]"}], "-", 
              RowBox[{"q1", "[", "b", "]"}]}], ")"}]}]}], ")"}], 
         RowBox[{"u2", "[", "m", "]"}], "*", 
         RowBox[{"u2", "[", "n", "]"}]}], "+", 
        RowBox[{"4", " ", "\[Gamma]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "x", "]"}], "*", 
           RowBox[{"u2", "[", 
            RowBox[{"-", "x"}], "]"}]}], ")"}], 
         RowBox[{"Symmetrize", "[", 
          RowBox[{
           RowBox[{"u1", "[", "m", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "n", "]"}], "-", 
             RowBox[{"q1", "[", "n", "]"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", "\[Gamma]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "y", "]"}], "*", 
           RowBox[{"u1", "[", 
            RowBox[{"-", "y"}], "]"}]}], ")"}], 
         RowBox[{"Symmetrize", "[", 
          RowBox[{
           RowBox[{"u2", "[", "m", "]"}], "*", 
           RowBox[{"q1", "[", "n", "]"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Gamma]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "z", "]"}], "*", 
              RowBox[{"u1", "[", 
               RowBox[{"-", "z"}], "]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "w", "]"}], "*", 
              RowBox[{"u2", "[", 
               RowBox[{"-", "w"}], "]"}]}], ")"}]}], " ", "+", 
           RowBox[{
            FractionBox["\[Beta]G", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "c", "]"}], "-", 
                 RowBox[{"q1", "[", "c", "]"}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"-", "c"}], "]"}], "-", 
                 RowBox[{"q1", "[", 
                  RowBox[{"-", "c"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"q1", "[", 
                RowBox[{"-", "p"}], "]"}], "*", 
               RowBox[{"q1", "[", "p", "]"}]}]}], ")"}]}]}], ")"}], "*", 
         RowBox[{"Mink", "[", 
          RowBox[{"m", ",", " ", "n"}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Gamma]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "i", "]"}], "-", 
                 RowBox[{"q1", "[", "i", "]"}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"-", "i"}], "]"}], "-", 
                 RowBox[{"q1", "[", 
                  RowBox[{"-", "i"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"q1", "[", 
                RowBox[{"-", "j"}], "]"}], "*", 
               RowBox[{"q1", "[", "j", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "e", "]"}], "*", 
              RowBox[{"u1", "[", 
               RowBox[{"-", "e"}], "]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "f", "]"}], "*", 
              RowBox[{"u2", "[", 
               RowBox[{"-", "f"}], "]"}]}], ")"}]}]}], ")"}], 
         RowBox[{"Symmetrize", "[", 
          RowBox[{
           RowBox[{"u1", "[", "m", "]"}], "*", 
           RowBox[{"u2", "[", "n", "]"}]}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"q1", "[", "x_", "]"}], "\[Rule]", " ", 
        RowBox[{"l1", "[", "x", "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"k", "[", "x_", "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l1", "[", "x", "]"}], "+", 
        RowBox[{"l2", "[", "x", "]"}], "-", 
        RowBox[{"q", "[", "x", "]"}]}]}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]cc", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]G", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Symmetrize", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "r", "]"}], "-", 
              RowBox[{"q2", "[", "r", "]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "s", "]"}], "-", 
              RowBox[{"q2", "[", "s", "]"}]}], ")"}]}], "]"}], "+", 
          RowBox[{
           RowBox[{"q2", "[", "r", "]"}], "*", 
           RowBox[{"q2", "[", "s", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "h", "]"}], "*", 
              RowBox[{"u2", "[", 
               RowBox[{"-", "h"}], "]"}]}], ")"}], "2"]}], "-", 
          RowBox[{
           FractionBox["2", 
            RowBox[{"d", "-", "2"}]], 
           RowBox[{"q2", "[", 
            RowBox[{"-", "a"}], "]"}], "*", 
           RowBox[{"q2", "[", "a", "]"}]}]}], ")"}], 
        RowBox[{"u1", "[", "r", "]"}], "*", 
        RowBox[{"u1", "[", "s", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "g", "]"}], "*", 
              RowBox[{"u1", "[", 
               RowBox[{"-", "g"}], "]"}]}], ")"}], "2"]}], "-", 
          RowBox[{
           FractionBox["2", 
            RowBox[{"d", "-", "2"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"-", "b"}], "]"}], "-", 
             RowBox[{"q2", "[", 
              RowBox[{"-", "b"}], "]"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "b", "]"}], "-", 
             RowBox[{"q2", "[", "b", "]"}]}], ")"}]}]}], ")"}], 
        RowBox[{"u2", "[", "r", "]"}], "*", 
        RowBox[{"u2", "[", "s", "]"}]}], "+", 
       RowBox[{"4", " ", "\[Gamma]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "x", "]"}], "*", 
          RowBox[{"u2", "[", 
           RowBox[{"-", "x"}], "]"}]}], ")"}], 
        RowBox[{"Symmetrize", "[", 
         RowBox[{
          RowBox[{"u1", "[", "r", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "[", "s", "]"}], "-", 
            RowBox[{"q2", "[", "s", "]"}]}], ")"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", "\[Gamma]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "y", "]"}], "*", 
          RowBox[{"u1", "[", 
           RowBox[{"-", "y"}], "]"}]}], ")"}], 
        RowBox[{"Symmetrize", "[", 
         RowBox[{
          RowBox[{"u2", "[", "r", "]"}], "*", 
          RowBox[{"q2", "[", "s", "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[Gamma]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "z", "]"}], "*", 
             RowBox[{"u1", "[", 
              RowBox[{"-", "z"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "w", "]"}], "*", 
             RowBox[{"u2", "[", 
              RowBox[{"-", "w"}], "]"}]}], ")"}]}], " ", "+", 
          RowBox[{
           FractionBox["\[Beta]G", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "c", "]"}], "-", 
                RowBox[{"q2", "[", "c", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"-", "c"}], "]"}], "-", 
                RowBox[{"q2", "[", 
                 RowBox[{"-", "c"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"q2", "[", 
               RowBox[{"-", "p"}], "]"}], "*", 
              RowBox[{"q2", "[", "p", "]"}]}]}], ")"}]}]}], ")"}], "*", 
        RowBox[{"Mink", "[", 
         RowBox[{"r", ",", " ", "s"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Gamma]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "i", "]"}], "-", 
                RowBox[{"q2", "[", "i", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"-", "i"}], "]"}], "-", 
                RowBox[{"q2", "[", 
                 RowBox[{"-", "i"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"q2", "[", 
               RowBox[{"-", "j"}], "]"}], "*", 
              RowBox[{"q2", "[", "j", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "e", "]"}], "*", 
             RowBox[{"u1", "[", 
              RowBox[{"-", "e"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "f", "]"}], "*", 
             RowBox[{"u2", "[", 
              RowBox[{"-", "f"}], "]"}]}], ")"}]}]}], ")"}], 
        RowBox[{"Symmetrize", "[", 
         RowBox[{
          RowBox[{"u1", "[", "r", "]"}], "*", 
          RowBox[{"u2", "[", "s", "]"}]}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"q2", "[", "x_", "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l1", "[", "x", "]"}], "-", 
        RowBox[{"q", "[", "x", "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"k", "[", "x_", "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"l1", "[", "x", "]"}], "+", 
       RowBox[{"l2", "[", "x", "]"}], "-", 
       RowBox[{"q", "[", "x", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8164324964348087`*^9, 3.8164329205491753`*^9}, {
   3.8165078954832*^9, 3.816507919853573*^9}, {3.816507957638337*^9, 
   3.816508027648493*^9}, {3.816510206570492*^9, 3.816510208160419*^9}, {
   3.8165108014038563`*^9, 3.81651099228089*^9}, {3.8165111036065273`*^9, 
   3.816511125493226*^9}, {3.8165111745186377`*^9, 3.816511176787982*^9}, {
   3.819440230929716*^9, 3.819440237235409*^9}, {3.8194407904429283`*^9, 
   3.819440792523613*^9}, {3.81944089761587*^9, 3.819440928694721*^9}, {
   3.819440970997347*^9, 3.819441217400545*^9}, {3.819441267196596*^9, 
   3.819441274341598*^9}, {3.8194413875251703`*^9, 3.819441392046322*^9}, {
   3.819441462166959*^9, 3.819441464359562*^9}, {3.833875573637127*^9, 
   3.8338756401924057`*^9}, {3.833875755699973*^9, 3.8338759491469183`*^9}, {
   3.833876030377358*^9, 3.833876041959031*^9}, {3.8338760741129827`*^9, 
   3.833876085410891*^9}, {3.8338761205552807`*^9, 3.833876300792691*^9}, {
   3.8338763717951593`*^9, 3.833876690895096*^9}, {3.8338767507125807`*^9, 
   3.833876766523698*^9}, {3.833876899487184*^9, 3.8338769387124977`*^9}, {
   3.833877993981531*^9, 3.833878026889674*^9}, {3.833878162227005*^9, 
   3.833878280500444*^9}, {3.833878652163941*^9, 3.833878660490438*^9}, {
   3.833885442352316*^9, 3.8338855561017303`*^9}, {3.833958705067708*^9, 
   3.833958708752985*^9}, {3.8339587431749496`*^9, 3.833958796892522*^9}, 
   3.833958841261354*^9, {3.833958906608321*^9, 3.833959035294442*^9}, {
   3.8339593495069647`*^9, 3.83395947791899*^9}, {3.833959535165801*^9, 
   3.833959757553776*^9}, {3.8339600171041613`*^9, 3.833960051805428*^9}, {
   3.8339601638163652`*^9, 3.833960192926519*^9}, {3.833960704640235*^9, 
   3.833960720913742*^9}, {3.833960806633547*^9, 3.833960834084186*^9}, {
   3.833960974060907*^9, 3.833961014900285*^9}, {3.833961129350379*^9, 
   3.833961166139674*^9}, {3.833961204451091*^9, 3.833961282759695*^9}, {
   3.833961813167363*^9, 3.833961825057929*^9}, {3.834028408394455*^9, 
   3.834028445238929*^9}, {3.834033678783278*^9, 3.8340338592437077`*^9}, {
   3.834033904283045*^9, 3.834033909247056*^9}, {3.8340343271428947`*^9, 
   3.8340343279901657`*^9}, {3.834737009389111*^9, 3.834737019087021*^9}, {
   3.835087881498406*^9, 3.835087883672381*^9}, {3.8350896465982323`*^9, 
   3.8350896516558247`*^9}, {3.835089876684949*^9, 3.835089894758506*^9}, {
   3.8350901472548237`*^9, 3.8350901749942636`*^9}, {3.8350903273720818`*^9, 
   3.835090347548005*^9}, {3.835090447532*^9, 3.83509048754806*^9}, {
   3.835090520880724*^9, 3.835090527769622*^9}, {3.835151694594219*^9, 
   3.835151702098794*^9}, {3.835152205883893*^9, 3.83515223164215*^9}, {
   3.835152524863208*^9, 3.8351525271514463`*^9}, {3.835152575197629*^9, 
   3.835152600522379*^9}, {3.835152650369544*^9, 3.835152673854217*^9}, {
   3.835153966665194*^9, 3.835153980242876*^9}, {3.835154374180936*^9, 
   3.8351543832425413`*^9}, {3.8351545225533447`*^9, 3.835154535691368*^9}, {
   3.8351553272112637`*^9, 3.8351553472235622`*^9}, {3.83515546351035*^9, 
   3.835155463633542*^9}, {3.835155663925682*^9, 3.835155671139523*^9}, {
   3.835157175412724*^9, 3.835157183826994*^9}, {3.835157296307911*^9, 
   3.835157302733089*^9}, {3.835169977879301*^9, 3.835169986946679*^9}, {
   3.835170307529986*^9, 3.835170308013399*^9}, {3.83517035294058*^9, 
   3.835170742065434*^9}, {3.835170789988331*^9, 3.83517102635522*^9}, 
   3.835171062286025*^9, 3.83517112568112*^9, {3.835171286151312*^9, 
   3.8351712862829447`*^9}, {3.835171480563739*^9, 3.835171512813692*^9}, {
   3.8352658620932617`*^9, 3.835265862471109*^9}, 3.835327620976465*^9, 
   3.835327694248705*^9, {3.8354221118547897`*^9, 3.835422114402636*^9}, {
   3.835691235684534*^9, 3.835691236101564*^9}, {3.839303707561672*^9, 
   3.839303729297709*^9}, {3.83947650377205*^9, 3.83947652584536*^9}, {
   3.839476593578722*^9, 3.839476596560542*^9}, {3.8401630153076773`*^9, 
   3.840163028559792*^9}, {3.840168546866227*^9, 3.840168603003277*^9}, {
   3.840168804825181*^9, 3.840168858621315*^9}, {3.8401689833816147`*^9, 
   3.840168990345886*^9}, 3.840177004117991*^9, 3.840177152026486*^9, {
   3.84017720465381*^9, 3.8401772291906757`*^9}, {3.8401773598717012`*^9, 
   3.8401773767499313`*^9}, {3.840178155448848*^9, 3.840178180370772*^9}, {
   3.840178227535903*^9, 3.840178276227641*^9}, 3.8401783859730377`*^9, {
   3.8401784188666763`*^9, 3.840178431419508*^9}, {3.8401784658924723`*^9, 
   3.840178467142734*^9}, {3.84017853560601*^9, 3.8401785384935923`*^9}, {
   3.840178578582137*^9, 3.840178620969966*^9}, {3.840178666344006*^9, 
   3.84017871608844*^9}, {3.840178884735128*^9, 3.840178903067442*^9}, {
   3.840179911917297*^9, 3.8401799282212353`*^9}, {3.840180300130924*^9, 
   3.840180346563892*^9}, {3.84018127914357*^9, 3.840181282635621*^9}, {
   3.840182757958426*^9, 3.8401827630083513`*^9}, {3.840505750951495*^9, 
   3.840505760944126*^9}, {3.840505796789032*^9, 3.840505926059724*^9}, {
   3.840505984405881*^9, 3.840505985094768*^9}, {3.840506033818699*^9, 
   3.840506035265963*^9}, {3.840511801418692*^9, 3.840511817452485*^9}, {
   3.840511906133634*^9, 3.840511950714778*^9}, {3.8405119862999563`*^9, 
   3.8405120581221943`*^9}, {3.8405121156136103`*^9, 3.840512202753378*^9}, {
   3.84051274614843*^9, 3.840512797845078*^9}, {3.840513039227606*^9, 
   3.840513050536521*^9}, {3.8405965228226*^9, 3.840596530953102*^9}, {
   3.8405966036231213`*^9, 3.8405966342601357`*^9}, {3.840597158166604*^9, 
   3.840597184182723*^9}, 3.840616153894643*^9, {3.840616322083337*^9, 
   3.840616333623451*^9}, 3.840618857530211*^9, {3.84061898439223*^9, 
   3.840618989316145*^9}, {3.8406192559513693`*^9, 3.8406192678449697`*^9}, {
   3.840619322498118*^9, 3.840619405097436*^9}, {3.84068992167945*^9, 
   3.840689927936283*^9}, 3.840689981170059*^9, 3.840690016552915*^9, {
   3.840690054517995*^9, 3.840690205455575*^9}, {3.840690300639407*^9, 
   3.84069030414393*^9}, {3.8406903864416933`*^9, 3.840690642432578*^9}, {
   3.8406908773346043`*^9, 3.840690878152989*^9}, {3.840691562041726*^9, 
   3.840691570012595*^9}, {3.840691646444632*^9, 3.840691695221258*^9}, {
   3.8406919086908007`*^9, 3.840691914543*^9}, 3.8406954718513403`*^9, {
   3.8408752495484037`*^9, 3.8408753899835052`*^9}, {3.840875422510028*^9, 
   3.840875455540324*^9}, {3.840875497385419*^9, 3.840875623052126*^9}, {
   3.840875795694045*^9, 3.84087582107929*^9}, {3.8408760201936607`*^9, 
   3.8408760303703747`*^9}, {3.841373982192099*^9, 3.841373990656019*^9}, {
   3.843115974015072*^9, 3.843115994189743*^9}, {3.843116068179596*^9, 
   3.8431160774327707`*^9}, 3.843116118903104*^9, {3.8431161995034523`*^9, 
   3.8431163632826147`*^9}, {3.843116461883296*^9, 3.843116502635476*^9}, {
   3.8431168021045513`*^9, 3.843116803416991*^9}, {3.843190146101667*^9, 
   3.843190160155259*^9}, {3.8431933219188433`*^9, 3.843193352445169*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"8a8eb71c-6743-4291-875d-7cf886c9c45b"]
}, Closed]],

Cell[CellGroupData[{

Cell["M Topology", "Section",
 CellChangeTimes->{{3.816432931638875*^9, 3.816432939209639*^9}, {
  3.8338766972394667`*^9, 3.833876699901572*^9}, {3.834641287444371*^9, 
  3.8346412881997547`*^9}, {3.843117012150565*^9, 
  3.843117018220755*^9}},ExpressionUUID->"6c012c3e-9dec-4695-b477-\
ed776e1693f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NM", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"t1", "*", "Proj", "*", "t1cc"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"ContractMetric", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SqrtBox["mq2"]]}], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l1u2", "+", "l2u1"}], ")"}], "NM"}], 
           RowBox[{
           "l1u1", " ", "l2u2", " ", "l22", "  ", "l1l2q2", " ", "l2q2"}]]}], 
         "//", "Simplify"}], ",", " ", "Mink"}], "]"}], "//", "ToCanonical"}],
      "]"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Converting", " ", "the", " ", "expression", " ", "to", " ", "a", " ", 
    RowBox[{"list", ".", " ", "M1nc"}], " ", "is", " ", "the", " ", "list", 
    " ", "of", " ", "coefficients", " ", "depending", " ", "on", " ", "D", 
    " ", "and", " ", "\[Gamma]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mlist", " ", "=", 
   RowBox[{
    RowBox[{"List", "@@", "%"}], "/.", 
    RowBox[{"\[Beta]G", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", 
       FractionBox["1", 
        RowBox[{"d", "-", "2"}]]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mnc", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"%", "/.", 
             RowBox[{"l1u1", "\[Rule]", "1"}]}], "/.", 
            RowBox[{"l1u2", "\[Rule]", "1"}]}], "/.", 
           RowBox[{"l2u1", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"l2u2", "\[Rule]", "1"}]}], "/.", 
         RowBox[{"l12", "\[Rule]", "1"}]}], "/.", 
        RowBox[{"l22", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"l1l2q2", "\[Rule]", "1"}]}], "/.", 
      RowBox[{"l1q2", "\[Rule]", "1"}]}], "/.", 
     RowBox[{"l2q2", "\[Rule]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Auxiliary", " ", "arrays"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aux1", " ", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "Mlist", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aux2", " ", "=", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"Length", "[", "Mlist", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Rewrite", " ", "the", " ", "set", " ", "of", " ", "denominators", " ", 
     "as", " ", "something", " ", "LiteRed"}], "-", "friendly"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Aux1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
      RowBox[{"-", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Mlist", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "l1u1", ",", "l1u2", ",", " ", "l2u1", ",", "l2u2", ",", "l12", ",",
            "l22", ",", "l1l2q2", ",", "l1q2", ",", "l2q2"}], "}"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Aux2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Mnc", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", 
       RowBox[{"j", "[", 
        RowBox[{"B1", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Aux1", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "1", ",", " ", 
      RowBox[{"Length", "[", "Mlist", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", "Aux2", "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<M.txt\>\"", ",", " ", "%"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Aux1", ",", " ", "Aux2"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8164329410685987`*^9, 3.816432967837183*^9}, {
   3.81643326360868*^9, 3.816433273857357*^9}, {3.816433323910131*^9, 
   3.8164333384324713`*^9}, {3.8165080332355013`*^9, 3.816508038836039*^9}, {
   3.8165080756927*^9, 3.81650812588056*^9}, {3.81650833922085*^9, 
   3.816508353458197*^9}, {3.816508523124216*^9, 3.8165085296676598`*^9}, {
   3.816508585272911*^9, 3.816508589648654*^9}, {3.8165089248608713`*^9, 
   3.816508933532009*^9}, 3.816509144972352*^9, 3.8165103854739647`*^9, {
   3.8194400295925407`*^9, 3.8194400381741257`*^9}, {3.83239788488728*^9, 
   3.8323978928264713`*^9}, {3.832735341671714*^9, 3.832735369067358*^9}, {
   3.833876709054006*^9, 3.833876737740754*^9}, {3.8338768008684673`*^9, 
   3.833876811571323*^9}, {3.833877221516817*^9, 3.83387722238002*^9}, {
   3.833877385787161*^9, 3.833877405951997*^9}, {3.833877437201254*^9, 
   3.833877451997295*^9}, {3.833877592606703*^9, 3.833877596030549*^9}, {
   3.8338782967734613`*^9, 3.833878329465814*^9}, {3.8338786002430468`*^9, 
   3.8338786238563423`*^9}, {3.8338787456440363`*^9, 3.833878785467848*^9}, {
   3.8338788393093157`*^9, 3.833878881595294*^9}, 3.833878960649139*^9, {
   3.833879098029106*^9, 3.833879102878635*^9}, 3.8338792485382957`*^9, {
   3.833961415860566*^9, 3.833961419502968*^9}, {3.833961561553276*^9, 
   3.833961561597948*^9}, {3.833961599344159*^9, 3.833961734097752*^9}, {
   3.833961774956657*^9, 3.833961782278799*^9}, {3.833962021172624*^9, 
   3.833962148287388*^9}, {3.833962179727005*^9, 3.833962215184106*^9}, {
   3.833962371917334*^9, 3.833962397407259*^9}, {3.833962473448399*^9, 
   3.8339626506715*^9}, {3.83396299557154*^9, 3.833963002020829*^9}, {
   3.833963542197782*^9, 3.833963583974197*^9}, {3.833963912837543*^9, 
   3.833964002441532*^9}, 3.8339640678536043`*^9, {3.83396426871169*^9, 
   3.833964285475336*^9}, {3.833965836023739*^9, 3.8339658455043983`*^9}, {
   3.833966023455338*^9, 3.833966059161087*^9}, {3.833966102444902*^9, 
   3.833966103300537*^9}, {3.8339662924911203`*^9, 3.8339662927898827`*^9}, {
   3.8339673714510813`*^9, 3.8339673918814373`*^9}, {3.83396749982008*^9, 
   3.8339675030343933`*^9}, {3.8339675346835213`*^9, 3.833967536452927*^9}, {
   3.833967671402351*^9, 3.833967672214517*^9}, {3.8339687287073803`*^9, 
   3.833968755289727*^9}, {3.8339688945042267`*^9, 3.833968916002989*^9}, 
   3.833969073539155*^9, {3.833969109611218*^9, 3.833969116754876*^9}, {
   3.833969156814714*^9, 3.8339692278111763`*^9}, {3.833969276481804*^9, 
   3.8339694253037987`*^9}, {3.834027888420382*^9, 3.834027972138587*^9}, {
   3.834028058039114*^9, 3.8340280991175423`*^9}, {3.834028395121127*^9, 
   3.834028397622531*^9}, {3.834028452700447*^9, 3.834028563315361*^9}, {
   3.8340286081437387`*^9, 3.8340286192070837`*^9}, {3.834028836847763*^9, 
   3.8340288369632874`*^9}, 3.834028981945757*^9, {3.8340312981314297`*^9, 
   3.834031299475872*^9}, {3.8340327334698153`*^9, 3.834032734700594*^9}, 
   3.834034129215158*^9, {3.834034345790732*^9, 3.8340343751580667`*^9}, {
   3.83403441979285*^9, 3.8340344202317142`*^9}, {3.834034537295824*^9, 
   3.834034557093525*^9}, {3.834034864819474*^9, 3.834034905489477*^9}, {
   3.834035705495783*^9, 3.834035753541399*^9}, 3.8340358108044043`*^9, {
   3.8340359422688*^9, 3.834035942973248*^9}, {3.834036114667858*^9, 
   3.8340361521975403`*^9}, {3.834036869462887*^9, 3.834036963742289*^9}, 
   3.834037552020618*^9, 3.834038417057323*^9, {3.8340514073545837`*^9, 
   3.834051411087051*^9}, {3.83411908829867*^9, 3.834119092873706*^9}, {
   3.834130459983624*^9, 3.8341304791430492`*^9}, {3.834130650975263*^9, 
   3.8341306515415077`*^9}, {3.834130685727087*^9, 3.8341306984586763`*^9}, 
   3.834131232683029*^9, {3.8341312677433043`*^9, 3.834131270543091*^9}, {
   3.8341313216701183`*^9, 3.834131382396626*^9}, {3.83413147793043*^9, 
   3.8341314829333897`*^9}, 3.834131771856372*^9, {3.834132092148581*^9, 
   3.8341320993489037`*^9}, {3.834641305301448*^9, 3.834641309510906*^9}, {
   3.834641899427101*^9, 3.834642099460722*^9}, {3.834642158343264*^9, 
   3.8346421683618097`*^9}, {3.834642299823422*^9, 3.834642373466486*^9}, {
   3.83473705727249*^9, 3.8347371575173197`*^9}, 3.835064044391267*^9, {
   3.8350642319363823`*^9, 3.83506423438341*^9}, {3.835064306416263*^9, 
   3.835064320744961*^9}, {3.835064386045817*^9, 3.835064391145733*^9}, {
   3.835064919362094*^9, 3.835064921097777*^9}, {3.835071314173169*^9, 
   3.835071316656451*^9}, 3.8350842318793297`*^9, {3.8350842677146893`*^9, 
   3.835084315619236*^9}, 3.83508506696167*^9, {3.835089658693675*^9, 
   3.835089669459261*^9}, {3.835089902111877*^9, 3.835089904389287*^9}, {
   3.835090183706156*^9, 3.8350901986918497`*^9}, {3.835091748162475*^9, 
   3.8350918285556498`*^9}, {3.835091867221694*^9, 3.835091943876313*^9}, {
   3.835091982887618*^9, 3.8350920149510527`*^9}, {3.835092089043824*^9, 
   3.835092098947691*^9}, 3.835092138340682*^9, 3.835092198723608*^9, {
   3.835093135105776*^9, 3.835093136920165*^9}, {3.8351517200203323`*^9, 
   3.835151723140149*^9}, 3.835153224337347*^9, 3.8351538695543823`*^9, 
   3.835154834243143*^9, {3.835155478160111*^9, 3.83515557067251*^9}, 
   3.835157461299521*^9, {3.835159756335779*^9, 3.835159778706756*^9}, {
   3.835171429196432*^9, 3.835171429585071*^9}, {3.835245999964965*^9, 
   3.835246001617902*^9}, {3.835246084588067*^9, 3.835246099234671*^9}, {
   3.83524624374572*^9, 3.83524624576187*^9}, {3.835330790533351*^9, 
   3.83533079173158*^9}, 3.83569736874227*^9, {3.8356975307510977`*^9, 
   3.835697536062193*^9}, {3.835698111884934*^9, 3.835698118983947*^9}, 
   3.835698226062544*^9, 3.8390638351205187`*^9, 3.8390646003816967`*^9, {
   3.8407910555338173`*^9, 3.840791079455728*^9}, {3.8431165442779617`*^9, 
   3.8431165522211533`*^9}, {3.843116609694783*^9, 3.843116652958682*^9}, {
   3.843116711867818*^9, 3.8431167203374643`*^9}, {3.843116756346977*^9, 
   3.8431167575486193`*^9}, {3.843116818440529*^9, 3.843116828503887*^9}, 
   3.843117062381979*^9, {3.8431894263051662`*^9, 3.843189434814946*^9}, {
   3.843189490283072*^9, 3.843189490839065*^9}, {3.843189550267187*^9, 
   3.843189646120943*^9}, 3.843189684551475*^9, {3.843189922359065*^9, 
   3.8431899498473043`*^9}, {3.84319017061732*^9, 3.843190202564516*^9}, {
   3.843190676193007*^9, 3.843190721864456*^9}, {3.843194535433551*^9, 
   3.843194538101091*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"24ac4a17-50a1-4d21-8908-010a64855ed5"]
}, Closed]],

Cell[CellGroupData[{

Cell["N Topology", "Section",
 CellChangeTimes->{{3.816432931638875*^9, 3.816432939209639*^9}, {
  3.8338766972394667`*^9, 3.833876699901572*^9}, {3.834641287444371*^9, 
  3.8346412881997547`*^9}, {3.8358414288822536`*^9, 3.835841430392639*^9}, {
  3.8431169172769403`*^9, 3.843116918383326*^9}, {3.84311702205987*^9, 
  3.843117025570641*^9}},ExpressionUUID->"73ab989f-dba9-4018-aebc-\
a9c35f85b0d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NN", " ", "=", 
   RowBox[{"t1", "*", "Proj", "*", "t2cc"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"ContractMetric", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SqrtBox["mq2"]]}], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l1u2", "+", "l2u1"}], ")"}], "NN"}], 
           RowBox[{
           "l1u1", " ", "l2u2", " ", "l1l2q2", " ", "l1q2", " ", "l2q2"}]]}], 
         "//", "Simplify"}], ",", " ", "Mink"}], "]"}], "//", "ToCanonical"}],
      "]"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Converting", " ", "the", " ", "expression", " ", "to", " ", "a", " ", 
    "list"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nlist", " ", "=", 
   RowBox[{
    RowBox[{"List", "@@", "%"}], "/.", 
    RowBox[{"\[Beta]G", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", 
       FractionBox["1", 
        RowBox[{"d", "-", "2"}]]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Nnc", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"%", "/.", 
             RowBox[{"l1u1", "\[Rule]", "1"}]}], "/.", 
            RowBox[{"l1u2", "\[Rule]", "1"}]}], "/.", 
           RowBox[{"l2u1", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"l2u2", "\[Rule]", "1"}]}], "/.", 
         RowBox[{"l12", "\[Rule]", "1"}]}], "/.", 
        RowBox[{"l22", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"l1l2q2", "\[Rule]", "1"}]}], "/.", 
      RowBox[{"l1q2", "\[Rule]", "1"}]}], "/.", 
     RowBox[{"l2q2", "\[Rule]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Auxiliary", " ", "arrays"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aux1", " ", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "Nlist", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aux2", " ", "=", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"Length", "[", "Nlist", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Rewrite", " ", "the", " ", "set", " ", "of", " ", "denominators", " ", 
     "as", " ", "something", " ", "LiteRed"}], "-", "friendly"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Aux1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
      RowBox[{"-", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Nlist", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "l1u1", ",", "l1u2", ",", " ", "l2u1", ",", "l2u2", ",", "l12", ",",
            "l22", ",", "l1l2q2", ",", "l1q2", ",", "l2q2"}], "}"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Aux2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Nnc", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", 
       RowBox[{"j", "[", 
        RowBox[{"B1", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Aux1", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "1", ",", " ", 
      RowBox[{"Length", "[", "Nlist", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", "Aux2", "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<N.txt\>\"", ",", " ", "%"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Aux1", ",", " ", "Aux2"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8164329410685987`*^9, 3.816432967837183*^9}, {
   3.81643326360868*^9, 3.816433273857357*^9}, {3.816433323910131*^9, 
   3.8164333384324713`*^9}, {3.8165080332355013`*^9, 3.816508038836039*^9}, {
   3.8165080756927*^9, 3.81650812588056*^9}, {3.81650833922085*^9, 
   3.816508353458197*^9}, {3.816508523124216*^9, 3.8165085296676598`*^9}, {
   3.816508585272911*^9, 3.816508589648654*^9}, {3.8165089248608713`*^9, 
   3.816508933532009*^9}, 3.816509144972352*^9, 3.8165103854739647`*^9, {
   3.8194400295925407`*^9, 3.8194400381741257`*^9}, {3.83239788488728*^9, 
   3.8323978928264713`*^9}, {3.832735341671714*^9, 3.832735369067358*^9}, {
   3.833876709054006*^9, 3.833876737740754*^9}, {3.8338768008684673`*^9, 
   3.833876811571323*^9}, {3.833877221516817*^9, 3.83387722238002*^9}, {
   3.833877385787161*^9, 3.833877405951997*^9}, {3.833877437201254*^9, 
   3.833877451997295*^9}, {3.833877592606703*^9, 3.833877596030549*^9}, {
   3.8338782967734613`*^9, 3.833878329465814*^9}, {3.8338786002430468`*^9, 
   3.8338786238563423`*^9}, {3.8338787456440363`*^9, 3.833878785467848*^9}, {
   3.8338788393093157`*^9, 3.833878881595294*^9}, 3.833878960649139*^9, {
   3.833879098029106*^9, 3.833879102878635*^9}, 3.8338792485382957`*^9, {
   3.833961415860566*^9, 3.833961419502968*^9}, {3.833961561553276*^9, 
   3.833961561597948*^9}, {3.833961599344159*^9, 3.833961734097752*^9}, {
   3.833961774956657*^9, 3.833961782278799*^9}, {3.833962021172624*^9, 
   3.833962148287388*^9}, {3.833962179727005*^9, 3.833962215184106*^9}, {
   3.833962371917334*^9, 3.833962397407259*^9}, {3.833962473448399*^9, 
   3.8339626506715*^9}, {3.83396299557154*^9, 3.833963002020829*^9}, {
   3.833963542197782*^9, 3.833963583974197*^9}, {3.833963912837543*^9, 
   3.833964002441532*^9}, 3.8339640678536043`*^9, {3.83396426871169*^9, 
   3.833964285475336*^9}, {3.833965836023739*^9, 3.8339658455043983`*^9}, {
   3.833966023455338*^9, 3.833966059161087*^9}, {3.833966102444902*^9, 
   3.833966103300537*^9}, {3.8339662924911203`*^9, 3.8339662927898827`*^9}, {
   3.8339673714510813`*^9, 3.8339673918814373`*^9}, {3.83396749982008*^9, 
   3.8339675030343933`*^9}, {3.8339675346835213`*^9, 3.833967536452927*^9}, {
   3.833967671402351*^9, 3.833967672214517*^9}, {3.8339687287073803`*^9, 
   3.833968755289727*^9}, {3.8339688945042267`*^9, 3.833968916002989*^9}, 
   3.833969073539155*^9, {3.833969109611218*^9, 3.833969116754876*^9}, {
   3.833969156814714*^9, 3.8339692278111763`*^9}, {3.833969276481804*^9, 
   3.8339694253037987`*^9}, {3.834027888420382*^9, 3.834027972138587*^9}, {
   3.834028058039114*^9, 3.8340280991175423`*^9}, {3.834028395121127*^9, 
   3.834028397622531*^9}, {3.834028452700447*^9, 3.834028563315361*^9}, {
   3.8340286081437387`*^9, 3.8340286192070837`*^9}, {3.834028836847763*^9, 
   3.8340288369632874`*^9}, 3.834028981945757*^9, {3.8340312981314297`*^9, 
   3.834031299475872*^9}, {3.8340327334698153`*^9, 3.834032734700594*^9}, 
   3.834034129215158*^9, {3.834034345790732*^9, 3.8340343751580667`*^9}, {
   3.83403441979285*^9, 3.8340344202317142`*^9}, {3.834034537295824*^9, 
   3.834034557093525*^9}, {3.834034864819474*^9, 3.834034905489477*^9}, {
   3.834035705495783*^9, 3.834035753541399*^9}, 3.8340358108044043`*^9, {
   3.8340359422688*^9, 3.834035942973248*^9}, {3.834036114667858*^9, 
   3.8340361521975403`*^9}, {3.834036869462887*^9, 3.834036963742289*^9}, 
   3.834037552020618*^9, 3.834038417057323*^9, {3.8340514073545837`*^9, 
   3.834051411087051*^9}, {3.83411908829867*^9, 3.834119092873706*^9}, {
   3.834130459983624*^9, 3.8341304791430492`*^9}, {3.834130650975263*^9, 
   3.8341306515415077`*^9}, {3.834130685727087*^9, 3.8341306984586763`*^9}, 
   3.834131232683029*^9, {3.8341312677433043`*^9, 3.834131270543091*^9}, {
   3.8341313216701183`*^9, 3.834131382396626*^9}, {3.83413147793043*^9, 
   3.8341314829333897`*^9}, 3.834131771856372*^9, {3.834132092148581*^9, 
   3.8341320993489037`*^9}, {3.834641305301448*^9, 3.834641309510906*^9}, {
   3.834641899427101*^9, 3.834642099460722*^9}, {3.834642158343264*^9, 
   3.8346421683618097`*^9}, {3.834642299823422*^9, 3.834642373466486*^9}, {
   3.83473705727249*^9, 3.8347371575173197`*^9}, 3.835064044391267*^9, {
   3.8350642319363823`*^9, 3.83506423438341*^9}, {3.835064306416263*^9, 
   3.835064320744961*^9}, {3.835064386045817*^9, 3.835064391145733*^9}, {
   3.835064919362094*^9, 3.835064921097777*^9}, {3.835071314173169*^9, 
   3.835071316656451*^9}, 3.8350842318793297`*^9, {3.8350842677146893`*^9, 
   3.835084315619236*^9}, 3.83508506696167*^9, {3.835089658693675*^9, 
   3.835089669459261*^9}, {3.835089902111877*^9, 3.835089904389287*^9}, {
   3.835090183706156*^9, 3.8350901986918497`*^9}, {3.835091748162475*^9, 
   3.8350918285556498`*^9}, {3.835091867221694*^9, 3.835091943876313*^9}, {
   3.835091982887618*^9, 3.8350920149510527`*^9}, {3.835092089043824*^9, 
   3.835092098947691*^9}, 3.835092138340682*^9, 3.835092198723608*^9, {
   3.835093135105776*^9, 3.835093136920165*^9}, {3.8351517200203323`*^9, 
   3.835151723140149*^9}, 3.835153224337347*^9, 3.8351538695543823`*^9, 
   3.835154834243143*^9, {3.835155478160111*^9, 3.83515557067251*^9}, 
   3.835157461299521*^9, {3.835159756335779*^9, 3.835159778706756*^9}, {
   3.835171429196432*^9, 3.835171429585071*^9}, {3.835245999964965*^9, 
   3.835246001617902*^9}, {3.835246084588067*^9, 3.835246099234671*^9}, {
   3.83524624374572*^9, 3.83524624576187*^9}, {3.835330790533351*^9, 
   3.83533079173158*^9}, 3.83569736874227*^9, {3.8356975307510977`*^9, 
   3.835697536062193*^9}, {3.835698111884934*^9, 3.835698118983947*^9}, 
   3.835698226062544*^9, {3.835841434358007*^9, 3.835841453240238*^9}, {
   3.8358415296496973`*^9, 3.835841564790683*^9}, {3.84311686905453*^9, 
   3.843116927168235*^9}, {3.843117064820586*^9, 3.843117067445488*^9}, 
   3.843117102808337*^9, {3.8431896752777*^9, 3.843189758125079*^9}, 
   3.843189789586568*^9, {3.8431898929743137`*^9, 3.84318996112914*^9}, {
   3.8431905209997396`*^9, 3.8431905248831387`*^9}, 3.843194552275777*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"42996e86-fe88-456e-92cc-20f46f9e47fe"]
}, Closed]],

Cell[CellGroupData[{

Cell["IY Topology", "Section",
 CellChangeTimes->{{3.816432931638875*^9, 3.816432939209639*^9}, {
  3.8338766972394667`*^9, 3.833876699901572*^9}, {3.834641287444371*^9, 
  3.8346412881997547`*^9}, {3.835171271510604*^9, 3.835171272403328*^9}, {
  3.835854498774458*^9, 3.835854502060401*^9}, {3.84311702805179*^9, 
  3.843117033065057*^9}},ExpressionUUID->"9cef61bb-826c-4e05-93b2-\
6cbec95a9a44"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NIY", " ", "=", 
   RowBox[{
    RowBox[{"t1", "*", "Proj", "*", "\[Tau]cc"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"ContractMetric", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["mq2"]]}], 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l1u2", "+", "l2u1"}], ")"}], 
           RowBox[{"ComplexExpand", "[", 
            RowBox[{"2", 
             RowBox[{"Re", "[", "NIY", "]"}]}], "]"}]}], 
          RowBox[{
          "l1u1", " ", "l2u2", " ", "l22", "  ", "l1l2q2", " ", "l1q2", " ", 
           "l2q2"}]]}], ",", " ", "Mink"}], "]"}], "//", "ToCanonical"}], 
     "]"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Converting", " ", "the", " ", "expression", " ", "to", " ", "a", " ", 
    RowBox[{"list", ".", " ", "M1nc"}], " ", "is", " ", "the", " ", "list", 
    " ", "of", " ", "coefficients", " ", "depending", " ", "on", " ", "D", 
    " ", "and", " ", "\[Gamma]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IYlist", " ", "=", 
   RowBox[{
    RowBox[{"List", "@@", "%"}], "/.", 
    RowBox[{"\[Beta]G", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", 
       FractionBox["1", 
        RowBox[{"d", "-", "2"}]]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IYnc", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"%", "/.", 
             RowBox[{"l1u1", "\[Rule]", "1"}]}], "/.", 
            RowBox[{"l1u2", "\[Rule]", "1"}]}], "/.", 
           RowBox[{"l2u1", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"l2u2", "\[Rule]", "1"}]}], "/.", 
         RowBox[{"l12", "\[Rule]", "1"}]}], "/.", 
        RowBox[{"l22", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"l1l2q2", "\[Rule]", "1"}]}], "/.", 
      RowBox[{"l1q2", "\[Rule]", "1"}]}], "/.", 
     RowBox[{"l2q2", "\[Rule]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Auxiliary", " ", "arrays"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aux1", " ", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "IYlist", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aux2", " ", "=", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"Length", "[", "IYlist", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Rewrite", " ", "the", " ", "set", " ", "of", " ", "denominators", " ", 
     "as", " ", "something", " ", "LiteRed"}], "-", "friendly"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Aux1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
      RowBox[{"-", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"IYlist", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "l1u1", ",", "l1u2", ",", " ", "l2u1", ",", "l2u2", ",", "l12", ",",
            "l22", ",", "l1l2q2", ",", "l1q2", ",", "l2q2"}], "}"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Aux2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"IYnc", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", 
       RowBox[{"j", "[", 
        RowBox[{"B1", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Aux1", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "1", ",", " ", 
      RowBox[{"Length", "[", "IYlist", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", "Aux2", "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<IY.txt\>\"", ",", " ", "%"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Aux1", ",", " ", "Aux2"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8164329410685987`*^9, 3.816432967837183*^9}, {
   3.81643326360868*^9, 3.816433273857357*^9}, {3.816433323910131*^9, 
   3.8164333384324713`*^9}, {3.8165080332355013`*^9, 3.816508038836039*^9}, {
   3.8165080756927*^9, 3.81650812588056*^9}, {3.81650833922085*^9, 
   3.816508353458197*^9}, {3.816508523124216*^9, 3.8165085296676598`*^9}, {
   3.816508585272911*^9, 3.816508589648654*^9}, {3.8165089248608713`*^9, 
   3.816508933532009*^9}, 3.816509144972352*^9, 3.8165103854739647`*^9, {
   3.8194400295925407`*^9, 3.8194400381741257`*^9}, {3.83239788488728*^9, 
   3.8323978928264713`*^9}, {3.832735341671714*^9, 3.832735369067358*^9}, {
   3.833876709054006*^9, 3.833876737740754*^9}, {3.8338768008684673`*^9, 
   3.833876811571323*^9}, {3.833877221516817*^9, 3.83387722238002*^9}, {
   3.833877385787161*^9, 3.833877405951997*^9}, {3.833877437201254*^9, 
   3.833877451997295*^9}, {3.833877592606703*^9, 3.833877596030549*^9}, {
   3.8338782967734613`*^9, 3.833878329465814*^9}, {3.8338786002430468`*^9, 
   3.8338786238563423`*^9}, {3.8338787456440363`*^9, 3.833878785467848*^9}, {
   3.8338788393093157`*^9, 3.833878881595294*^9}, 3.833878960649139*^9, {
   3.833879098029106*^9, 3.833879102878635*^9}, 3.8338792485382957`*^9, {
   3.833961415860566*^9, 3.833961419502968*^9}, {3.833961561553276*^9, 
   3.833961561597948*^9}, {3.833961599344159*^9, 3.833961734097752*^9}, {
   3.833961774956657*^9, 3.833961782278799*^9}, {3.833962021172624*^9, 
   3.833962148287388*^9}, {3.833962179727005*^9, 3.833962215184106*^9}, {
   3.833962371917334*^9, 3.833962397407259*^9}, {3.833962473448399*^9, 
   3.8339626506715*^9}, {3.83396299557154*^9, 3.833963002020829*^9}, {
   3.833963542197782*^9, 3.833963583974197*^9}, {3.833963912837543*^9, 
   3.833964002441532*^9}, 3.8339640678536043`*^9, {3.83396426871169*^9, 
   3.833964285475336*^9}, {3.833965836023739*^9, 3.8339658455043983`*^9}, {
   3.833966023455338*^9, 3.833966059161087*^9}, {3.833966102444902*^9, 
   3.833966103300537*^9}, {3.8339662924911203`*^9, 3.8339662927898827`*^9}, {
   3.8339673714510813`*^9, 3.8339673918814373`*^9}, {3.83396749982008*^9, 
   3.8339675030343933`*^9}, {3.8339675346835213`*^9, 3.833967536452927*^9}, {
   3.833967671402351*^9, 3.833967672214517*^9}, {3.8339687287073803`*^9, 
   3.833968755289727*^9}, {3.8339688945042267`*^9, 3.833968916002989*^9}, 
   3.833969073539155*^9, {3.833969109611218*^9, 3.833969116754876*^9}, {
   3.833969156814714*^9, 3.8339692278111763`*^9}, {3.833969276481804*^9, 
   3.8339694253037987`*^9}, {3.834027888420382*^9, 3.834027972138587*^9}, {
   3.834028058039114*^9, 3.8340280991175423`*^9}, {3.834028395121127*^9, 
   3.834028397622531*^9}, {3.834028452700447*^9, 3.834028563315361*^9}, {
   3.8340286081437387`*^9, 3.8340286192070837`*^9}, {3.834028836847763*^9, 
   3.8340288369632874`*^9}, 3.834028981945757*^9, {3.8340312981314297`*^9, 
   3.834031299475872*^9}, {3.8340327334698153`*^9, 3.834032734700594*^9}, 
   3.834034129215158*^9, {3.834034345790732*^9, 3.8340343751580667`*^9}, {
   3.83403441979285*^9, 3.8340344202317142`*^9}, {3.834034537295824*^9, 
   3.834034557093525*^9}, {3.834034864819474*^9, 3.834034905489477*^9}, {
   3.834035705495783*^9, 3.834035753541399*^9}, 3.8340358108044043`*^9, {
   3.8340359422688*^9, 3.834035942973248*^9}, {3.834036114667858*^9, 
   3.8340361521975403`*^9}, {3.834036869462887*^9, 3.834036963742289*^9}, 
   3.834037552020618*^9, 3.834038417057323*^9, {3.8340514073545837`*^9, 
   3.834051411087051*^9}, {3.83411908829867*^9, 3.834119092873706*^9}, {
   3.834130459983624*^9, 3.8341304791430492`*^9}, {3.834130650975263*^9, 
   3.8341306515415077`*^9}, {3.834130685727087*^9, 3.8341306984586763`*^9}, 
   3.834131232683029*^9, {3.8341312677433043`*^9, 3.834131270543091*^9}, {
   3.8341313216701183`*^9, 3.834131382396626*^9}, {3.83413147793043*^9, 
   3.8341314829333897`*^9}, 3.834131771856372*^9, {3.834132092148581*^9, 
   3.8341320993489037`*^9}, {3.834641305301448*^9, 3.834641309510906*^9}, {
   3.834641899427101*^9, 3.834642099460722*^9}, {3.834642158343264*^9, 
   3.8346421683618097`*^9}, {3.834642299823422*^9, 3.834642373466486*^9}, {
   3.83473705727249*^9, 3.8347371575173197`*^9}, 3.835064044391267*^9, {
   3.8350642319363823`*^9, 3.83506423438341*^9}, {3.835064306416263*^9, 
   3.835064320744961*^9}, {3.835064386045817*^9, 3.835064391145733*^9}, {
   3.835064919362094*^9, 3.835064921097777*^9}, {3.835071314173169*^9, 
   3.835071316656451*^9}, 3.8350842318793297`*^9, {3.8350842677146893`*^9, 
   3.835084315619236*^9}, 3.83508506696167*^9, {3.835089658693675*^9, 
   3.835089669459261*^9}, {3.835089902111877*^9, 3.835089904389287*^9}, {
   3.835090183706156*^9, 3.8350901986918497`*^9}, {3.835091748162475*^9, 
   3.8350918285556498`*^9}, {3.835091867221694*^9, 3.835091943876313*^9}, {
   3.835091982887618*^9, 3.8350920149510527`*^9}, {3.835092089043824*^9, 
   3.835092098947691*^9}, 3.835092138340682*^9, 3.835092198723608*^9, {
   3.835093135105776*^9, 3.835093136920165*^9}, {3.8351517200203323`*^9, 
   3.835151723140149*^9}, 3.835153224337347*^9, 3.8351538695543823`*^9, 
   3.835154834243143*^9, {3.835155478160111*^9, 3.83515557067251*^9}, 
   3.835157461299521*^9, {3.835159756335779*^9, 3.835159778706756*^9}, {
   3.8351713307368*^9, 3.835171451147874*^9}, {3.8351715328894978`*^9, 
   3.8351715567358017`*^9}, {3.835237869097988*^9, 3.835237885893404*^9}, {
   3.835238489761957*^9, 3.8352385277126904`*^9}, 3.8352649794426517`*^9, {
   3.835265066775984*^9, 3.8352651309486427`*^9}, {3.835265251634614*^9, 
   3.835265267624052*^9}, 3.835265302530469*^9, {3.8352653652625504`*^9, 
   3.835265412052923*^9}, 3.835265450092614*^9, {3.835327507353063*^9, 
   3.8353275094339046`*^9}, 3.8353285592938843`*^9, {3.835330814495865*^9, 
   3.835330822026485*^9}, {3.835330892558251*^9, 3.835330895330637*^9}, {
   3.835330982384885*^9, 3.835331030228112*^9}, {3.835331836329863*^9, 
   3.835331836654744*^9}, {3.835692945678978*^9, 3.8356929644195347`*^9}, {
   3.8356932747252817`*^9, 3.835693280300301*^9}, {3.8356934980715237`*^9, 
   3.835693501044168*^9}, {3.835693607387059*^9, 3.835693608336924*^9}, {
   3.835693962170701*^9, 3.835693963883333*^9}, {3.835694120156433*^9, 
   3.8356941204865017`*^9}, {3.835695714322421*^9, 3.8356957146865797`*^9}, {
   3.835695910590603*^9, 3.8356959656323633`*^9}, {3.83569618237698*^9, 
   3.835696184568783*^9}, {3.835697288862463*^9, 3.835697290717461*^9}, 
   3.8356973614506617`*^9, {3.835697503582046*^9, 3.83569751779811*^9}, {
   3.835698305082638*^9, 3.835698312868854*^9}, {3.83575756299221*^9, 
   3.8357576034849367`*^9}, {3.835763725414847*^9, 3.835763746435561*^9}, 
   3.835791481915422*^9, {3.835863285118409*^9, 3.835863286927547*^9}, {
   3.835863326575817*^9, 3.835863328002743*^9}, {3.835867300555488*^9, 
   3.835867316294105*^9}, {3.840176631430357*^9, 3.840176634955007*^9}, {
   3.840176769372901*^9, 3.840176790798896*^9}, {3.8401769128972187`*^9, 
   3.840176914900931*^9}, {3.8401787437393913`*^9, 3.8401787904195004`*^9}, {
   3.8401789436112747`*^9, 3.840178945094728*^9}, {3.840179043519535*^9, 
   3.840179048705955*^9}, {3.8401791492951317`*^9, 3.8401791783073997`*^9}, {
   3.840179425331787*^9, 3.840179443816676*^9}, {3.840179483132864*^9, 
   3.8401794922846622`*^9}, {3.840179596527182*^9, 3.8401795979063377`*^9}, {
   3.8401796281098547`*^9, 3.840179656984161*^9}, {3.840179939966838*^9, 
   3.840179993783825*^9}, {3.840512817713458*^9, 3.840512819533688*^9}, {
   3.8408757400383787`*^9, 3.84087575736642*^9}, {3.840875852833269*^9, 
   3.840875858783642*^9}, 3.841374066317082*^9, {3.843116933768776*^9, 
   3.8431169596169767`*^9}, {3.843117070473441*^9, 3.843117100347251*^9}, {
   3.843189934464841*^9, 3.843189998136056*^9}, {3.843190528674264*^9, 
   3.843190532753475*^9}, 3.8431906017565804`*^9, 3.843194599862247*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"e53ddc93-2a02-4289-bb42-8c33598d4cb9"]
}, Closed]],

Cell[CellGroupData[{

Cell["H Topology", "Section",
 CellChangeTimes->{{3.816432931638875*^9, 3.816432939209639*^9}, {
  3.8338766972394667`*^9, 3.833876699901572*^9}, {3.834641287444371*^9, 
  3.8346412881997547`*^9}, {3.835171271510604*^9, 3.835171272403328*^9}, {
  3.83524166218443*^9, 3.835241662332939*^9}, {3.835251701680559*^9, 
  3.8352517024537277`*^9}, {3.843117036532608*^9, 
  3.843117040242999*^9}},ExpressionUUID->"c0756fa4-5091-4b42-bd03-\
c6fd798eb95a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NH", " ", "=", 
   RowBox[{
    RowBox[{"\[Tau]", "*", "Proj", "*", "\[Tau]cc"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"ContractMetric", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["mq2"]]}], 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l1u2", "+", "l2u1"}], ")"}], "NH"}], 
          RowBox[{
          "l1u1", " ", "l2u2", " ", "l12", " ", "l22", "  ", "l1l2q2", " ", 
           "l1q2", " ", "l2q2"}]]}], ",", " ", "Mink"}], "]"}], "//", 
      "ToCanonical"}], "]"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Converting", " ", "the", " ", "expression", " ", "to", " ", "a", " ", 
    RowBox[{"list", ".", " ", "M1nc"}], " ", "is", " ", "the", " ", "list", 
    " ", "of", " ", "coefficients", " ", "depending", " ", "on", " ", "D", 
    " ", "and", " ", "\[Gamma]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hlist", " ", "=", 
   RowBox[{
    RowBox[{"List", "@@", "%"}], "/.", 
    RowBox[{"\[Beta]G", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", 
       FractionBox["1", 
        RowBox[{"d", "-", "2"}]]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hnc", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"%", "/.", 
             RowBox[{"l1u1", "\[Rule]", "1"}]}], "/.", 
            RowBox[{"l1u2", "\[Rule]", "1"}]}], "/.", 
           RowBox[{"l2u1", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"l2u2", "\[Rule]", "1"}]}], "/.", 
         RowBox[{"l12", "\[Rule]", "1"}]}], "/.", 
        RowBox[{"l22", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"l1l2q2", "\[Rule]", "1"}]}], "/.", 
      RowBox[{"l1q2", "\[Rule]", "1"}]}], "/.", 
     RowBox[{"l2q2", "\[Rule]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Auxiliary", " ", "arrays"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aux1", " ", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "Hlist", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aux2", " ", "=", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"Length", "[", "Hlist", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Rewrite", " ", "the", " ", "set", " ", "of", " ", "denominators", " ", 
    "as", " ", "something", " ", "LiteRed", " ", "friendly"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Aux1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
      RowBox[{"-", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Hlist", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "l1u1", ",", "l1u2", ",", " ", "l2u1", ",", "l2u2", ",", "l12", ",",
            "l22", ",", "l1l2q2", ",", "l1q2", ",", "l2q2"}], "}"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Aux2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"Hnc", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", 
       RowBox[{"j", "[", 
        RowBox[{"B1", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Aux1", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "1", ",", " ", 
      RowBox[{"Length", "[", "Hlist", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Total", "[", "Aux2", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<H.txt\>\"", ",", " ", "%"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"Aux1", ",", " ", "Aux2"}], "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8164329410685987`*^9, 3.816432967837183*^9}, {
   3.81643326360868*^9, 3.816433273857357*^9}, {3.816433323910131*^9, 
   3.8164333384324713`*^9}, {3.8165080332355013`*^9, 3.816508038836039*^9}, {
   3.8165080756927*^9, 3.81650812588056*^9}, {3.81650833922085*^9, 
   3.816508353458197*^9}, {3.816508523124216*^9, 3.8165085296676598`*^9}, {
   3.816508585272911*^9, 3.816508589648654*^9}, {3.8165089248608713`*^9, 
   3.816508933532009*^9}, 3.816509144972352*^9, 3.8165103854739647`*^9, {
   3.8194400295925407`*^9, 3.8194400381741257`*^9}, {3.83239788488728*^9, 
   3.8323978928264713`*^9}, {3.832735341671714*^9, 3.832735369067358*^9}, {
   3.833876709054006*^9, 3.833876737740754*^9}, {3.8338768008684673`*^9, 
   3.833876811571323*^9}, {3.833877221516817*^9, 3.83387722238002*^9}, {
   3.833877385787161*^9, 3.833877405951997*^9}, {3.833877437201254*^9, 
   3.833877451997295*^9}, {3.833877592606703*^9, 3.833877596030549*^9}, {
   3.8338782967734613`*^9, 3.833878329465814*^9}, {3.8338786002430468`*^9, 
   3.8338786238563423`*^9}, {3.8338787456440363`*^9, 3.833878785467848*^9}, {
   3.8338788393093157`*^9, 3.833878881595294*^9}, 3.833878960649139*^9, {
   3.833879098029106*^9, 3.833879102878635*^9}, 3.8338792485382957`*^9, {
   3.833961415860566*^9, 3.833961419502968*^9}, {3.833961561553276*^9, 
   3.833961561597948*^9}, {3.833961599344159*^9, 3.833961734097752*^9}, {
   3.833961774956657*^9, 3.833961782278799*^9}, {3.833962021172624*^9, 
   3.833962148287388*^9}, {3.833962179727005*^9, 3.833962215184106*^9}, {
   3.833962371917334*^9, 3.833962397407259*^9}, {3.833962473448399*^9, 
   3.8339626506715*^9}, {3.83396299557154*^9, 3.833963002020829*^9}, {
   3.833963542197782*^9, 3.833963583974197*^9}, {3.833963912837543*^9, 
   3.833964002441532*^9}, 3.8339640678536043`*^9, {3.83396426871169*^9, 
   3.833964285475336*^9}, {3.833965836023739*^9, 3.8339658455043983`*^9}, {
   3.833966023455338*^9, 3.833966059161087*^9}, {3.833966102444902*^9, 
   3.833966103300537*^9}, {3.8339662924911203`*^9, 3.8339662927898827`*^9}, {
   3.8339673714510813`*^9, 3.8339673918814373`*^9}, {3.83396749982008*^9, 
   3.8339675030343933`*^9}, {3.8339675346835213`*^9, 3.833967536452927*^9}, {
   3.833967671402351*^9, 3.833967672214517*^9}, {3.8339687287073803`*^9, 
   3.833968755289727*^9}, {3.8339688945042267`*^9, 3.833968916002989*^9}, 
   3.833969073539155*^9, {3.833969109611218*^9, 3.833969116754876*^9}, {
   3.833969156814714*^9, 3.8339692278111763`*^9}, {3.833969276481804*^9, 
   3.8339694253037987`*^9}, {3.834027888420382*^9, 3.834027972138587*^9}, {
   3.834028058039114*^9, 3.8340280991175423`*^9}, {3.834028395121127*^9, 
   3.834028397622531*^9}, {3.834028452700447*^9, 3.834028563315361*^9}, {
   3.8340286081437387`*^9, 3.8340286192070837`*^9}, {3.834028836847763*^9, 
   3.8340288369632874`*^9}, 3.834028981945757*^9, {3.8340312981314297`*^9, 
   3.834031299475872*^9}, {3.8340327334698153`*^9, 3.834032734700594*^9}, 
   3.834034129215158*^9, {3.834034345790732*^9, 3.8340343751580667`*^9}, {
   3.83403441979285*^9, 3.8340344202317142`*^9}, {3.834034537295824*^9, 
   3.834034557093525*^9}, {3.834034864819474*^9, 3.834034905489477*^9}, {
   3.834035705495783*^9, 3.834035753541399*^9}, 3.8340358108044043`*^9, {
   3.8340359422688*^9, 3.834035942973248*^9}, {3.834036114667858*^9, 
   3.8340361521975403`*^9}, {3.834036869462887*^9, 3.834036963742289*^9}, 
   3.834037552020618*^9, 3.834038417057323*^9, {3.8340514073545837`*^9, 
   3.834051411087051*^9}, {3.83411908829867*^9, 3.834119092873706*^9}, {
   3.834130459983624*^9, 3.8341304791430492`*^9}, {3.834130650975263*^9, 
   3.8341306515415077`*^9}, {3.834130685727087*^9, 3.8341306984586763`*^9}, 
   3.834131232683029*^9, {3.8341312677433043`*^9, 3.834131270543091*^9}, {
   3.8341313216701183`*^9, 3.834131382396626*^9}, {3.83413147793043*^9, 
   3.8341314829333897`*^9}, 3.834131771856372*^9, {3.834132092148581*^9, 
   3.8341320993489037`*^9}, {3.834641305301448*^9, 3.834641309510906*^9}, {
   3.834641899427101*^9, 3.834642099460722*^9}, {3.834642158343264*^9, 
   3.8346421683618097`*^9}, {3.834642299823422*^9, 3.834642373466486*^9}, {
   3.83473705727249*^9, 3.8347371575173197`*^9}, 3.835064044391267*^9, {
   3.8350642319363823`*^9, 3.83506423438341*^9}, {3.835064306416263*^9, 
   3.835064320744961*^9}, {3.835064386045817*^9, 3.835064391145733*^9}, {
   3.835064919362094*^9, 3.835064921097777*^9}, {3.835071314173169*^9, 
   3.835071316656451*^9}, 3.8350842318793297`*^9, {3.8350842677146893`*^9, 
   3.835084315619236*^9}, 3.83508506696167*^9, {3.835089658693675*^9, 
   3.835089669459261*^9}, {3.835089902111877*^9, 3.835089904389287*^9}, {
   3.835090183706156*^9, 3.8350901986918497`*^9}, {3.835091748162475*^9, 
   3.8350918285556498`*^9}, {3.835091867221694*^9, 3.835091943876313*^9}, {
   3.835091982887618*^9, 3.8350920149510527`*^9}, {3.835092089043824*^9, 
   3.835092098947691*^9}, 3.835092138340682*^9, 3.835092198723608*^9, {
   3.835093135105776*^9, 3.835093136920165*^9}, {3.8351517200203323`*^9, 
   3.835151723140149*^9}, 3.835153224337347*^9, 3.8351538695543823`*^9, 
   3.835154834243143*^9, {3.835155478160111*^9, 3.83515557067251*^9}, 
   3.835157461299521*^9, {3.835159756335779*^9, 3.835159778706756*^9}, {
   3.8351713307368*^9, 3.835171451147874*^9}, {3.8351715328894978`*^9, 
   3.8351715567358017`*^9}, {3.835237869097988*^9, 3.835237885893404*^9}, {
   3.835238489761957*^9, 3.8352385277126904`*^9}, {3.835241665278739*^9, 
   3.835241821786717*^9}, {3.8352421278753777`*^9, 3.835242127981204*^9}, {
   3.8352517432678127`*^9, 3.835251755726335*^9}, {3.8352518103505917`*^9, 
   3.8352518672578783`*^9}, {3.8352521155218773`*^9, 3.83525216216413*^9}, {
   3.835252228197487*^9, 3.8352522717122307`*^9}, {3.835676861314981*^9, 
   3.835676871847857*^9}, {3.835677797230682*^9, 3.835677812796444*^9}, 
   3.835697412250626*^9, {3.835697555103178*^9, 3.835697557688974*^9}, {
   3.835697848011848*^9, 3.83569786596602*^9}, 3.835698340872243*^9, {
   3.840179704107503*^9, 3.840179706798191*^9}, 3.840180000438776*^9, {
   3.840512827426008*^9, 3.840512829284151*^9}, 3.841374072708304*^9, {
   3.843116971591258*^9, 3.843116998216495*^9}, 3.843117098125543*^9, {
   3.843190014169652*^9, 3.843190055744546*^9}, {3.843190537510426*^9, 
   3.84319054152929*^9}, 3.8431906130847073`*^9, {3.843191166131824*^9, 
   3.8431911746431007`*^9}, 3.843194610956613*^9, {3.843197462502832*^9, 
   3.84319746268079*^9}},ExpressionUUID->"1a20ee6c-5302-4828-b745-\
3ffa059eca76"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b4718c09-544b-4cd5-9f47-f4e04f54a35e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 399, 11, 147, "Title",ExpressionUUID->"07f96a82-b7e8-49f8-89cf-3ad700934fc9"],
Cell[824, 28, 377, 7, 78, "Input",ExpressionUUID->"df27432f-7530-4afa-9154-a5a4e697eb8a"],
Cell[1204, 37, 7256, 194, 1019, "Input",ExpressionUUID->"81b6f09a-9b76-4ba7-9b1f-76b553ccb811"],
Cell[CellGroupData[{
Cell[8485, 235, 252, 4, 101, "Section",ExpressionUUID->"01077fb7-a5b3-4ec6-9879-0c44f2ca847d"],
Cell[8740, 241, 10402, 296, 1329, "Input",ExpressionUUID->"069fe4e3-3f52-4695-be74-a896a4b4cb63"]
}, Closed]],
Cell[CellGroupData[{
Cell[19179, 542, 365, 6, 78, "Section",ExpressionUUID->"e238fde7-5458-4c94-b8b6-03bd9b6739b4"],
Cell[19547, 550, 28832, 707, 1459, "Input",ExpressionUUID->"8a8eb71c-6743-4291-875d-7cf886c9c45b"]
}, Closed]],
Cell[CellGroupData[{
Cell[48416, 1262, 303, 5, 78, "Section",ExpressionUUID->"6c012c3e-9dec-4695-b477-ed776e1693f9"],
Cell[48722, 1269, 10856, 216, 674, "Input",ExpressionUUID->"24ac4a17-50a1-4d21-8908-010a64855ed5"]
}, Closed]],
Cell[CellGroupData[{
Cell[59615, 1490, 401, 6, 78, "Section",ExpressionUUID->"73ab989f-dba9-4018-aebc-a9c35f85b0d8"],
Cell[60019, 1498, 10306, 207, 674, "Input",ExpressionUUID->"42996e86-fe88-456e-92cc-20f46f9e47fe"]
}, Closed]],
Cell[CellGroupData[{
Cell[70362, 1710, 398, 6, 78, "Section",ExpressionUUID->"9cef61bb-826c-4e05-93b2-6cbec95a9a44"],
Cell[70763, 1718, 12437, 238, 705, "Input",ExpressionUUID->"e53ddc93-2a02-4289-bb42-8c33598d4cb9"]
}, Closed]],
Cell[CellGroupData[{
Cell[83237, 1961, 448, 7, 78, "Section",ExpressionUUID->"c0756fa4-5091-4b42-bd03-c6fd798eb95a"],
Cell[83688, 1970, 10996, 218, 798, "Input",ExpressionUUID->"1a20ee6c-5302-4828-b745-3ffa059eca76"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/IBP-Basis1.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    199531,       4087]
NotebookOptionsPosition[    189448,       3950]
NotebookOutlinePosition[    189864,       3967]
CellTagsIndexPosition[    189821,       3964]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["IBP - Basis 1", "Title",
 CellChangeTimes->{{3.831021973148387*^9, 3.831021980470375*^9}, {
   3.831097162991593*^9, 3.831097164710417*^9}, {3.833965025475773*^9, 
   3.833965040617255*^9}, 3.8339650765124893`*^9, 3.833965169097149*^9, {
   3.8346424199693117`*^9, 3.83464242009603*^9}, {3.843197489366624*^9, 
   3.843197491796844*^9}},ExpressionUUID->"596400f6-c104-4229-9eae-\
9b84cbbac739"],

Cell[BoxData[{
 RowBox[{"<<", "LiteRed`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetDim", "[", "d", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Declare", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "q", ",", " ", "l1", ",", " ", "l2", ",", " ", "u2", ",", " ", "u1"}], 
      "}"}], ",", "Vector"}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "constraint", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sp", "[", 
    RowBox[{"q", ",", "q"}], "]"}], "=", 
   RowBox[{"-", "mq2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sp", "[", 
    RowBox[{"q", ",", "u1"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sp", "[", 
    RowBox[{"q", ",", "u2"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sp", "[", 
    RowBox[{"u1", ",", "u1"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sp", "[", 
    RowBox[{"u2", ",", "u2"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sp", "[", 
    RowBox[{"u1", ",", "u2"}], "]"}], "=", "\[Gamma]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8310220153435*^9, 3.831022041739555*^9}, {
   3.8310230008120937`*^9, 3.8310230074658422`*^9}, {3.831023051069092*^9, 
   3.831023065788623*^9}, {3.832931142780257*^9, 3.832931144503128*^9}, 
   3.834031181058119*^9, {3.834038697389254*^9, 3.834038705119287*^9}, 
   3.8341338730851316`*^9, 3.841374097077599*^9, {3.843195743278681*^9, 
   3.843195749757402*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7486ee98-6aa4-4e35-ae43-57fea080a3c8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NewBasis", "[", 
    RowBox[{"B1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"sp", "[", 
         RowBox[{"l1", ",", " ", "u1"}], "]"}]}], " ", ",", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"sp", "[", 
         RowBox[{"l1", ",", " ", "u2"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"sp", "[", 
         RowBox[{"l2", ",", " ", "u1"}], "]"}]}], ",", 
       RowBox[{"2", 
        RowBox[{"sp", "[", 
         RowBox[{"l2", ",", " ", "u2"}], "]"}]}], ",", 
       RowBox[{"sp", "[", 
        RowBox[{"l1", ",", " ", "l1"}], "]"}], ",", 
       RowBox[{"sp", "[", 
        RowBox[{"l2", ",", " ", "l2"}], "]"}], ",", 
       RowBox[{"sp", "[", 
        RowBox[{
         RowBox[{"l1", "+", "l2", "-", "q"}], ",", " ", 
         RowBox[{"l1", "+", "l2", "-", "q"}]}], "]"}], ",", 
       RowBox[{"sp", "[", 
        RowBox[{
         RowBox[{"l1", "-", "q"}], ",", " ", 
         RowBox[{"l1", "-", "q"}]}], "]"}], ",", 
       RowBox[{"sp", "[", 
        RowBox[{
         RowBox[{"l2", "-", "q"}], ",", " ", 
         RowBox[{"l2", "-", "q"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l1", ",", " ", "l2"}], "}"}], ",", 
     RowBox[{"Directory", "\[Rule]", "\"\<B1\>\""}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"GenerateIBP", "[", "B1", "]"}], "\n", 
 RowBox[{"AnalyzeSectors", "[", 
  RowBox[{"B1", ",", " ", 
   RowBox[{"CutDs", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", " ", "0", ",", " ", "0", ",", " ", "1", ",", " ", "0", ",", 
      " ", "0", ",", "1", ",", " ", "0", ",", " ", "0"}], "}"}]}]}], 
  "]"}], "\n", 
 RowBox[{"SolvejSector", "/@", 
  RowBox[{"NonZeroSectors", "[", "B1", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8310220674567137`*^9, 3.83102225202801*^9}, {
   3.831097130993051*^9, 3.831097168469327*^9}, {3.8310972198418713`*^9, 
   3.831097234958331*^9}, {3.8310972665469227`*^9, 3.831097283337145*^9}, {
   3.831097333748611*^9, 3.8310973561111517`*^9}, {3.831097403351033*^9, 
   3.831097415652216*^9}, 3.831097446379356*^9, {3.831097504025681*^9, 
   3.831097519211831*^9}, {3.831699835926352*^9, 3.8316999021186438`*^9}, {
   3.832751652175036*^9, 3.832751672294694*^9}, {3.8327527769966097`*^9, 
   3.8327528209453278`*^9}, {3.83275440638342*^9, 3.83275440795842*^9}, {
   3.83291156689326*^9, 3.8329115691354847`*^9}, {3.832911601885132*^9, 
   3.832911603471312*^9}, {3.832911863578928*^9, 3.8329118638228207`*^9}, {
   3.8329311531078033`*^9, 3.832931219852764*^9}, {3.832931251933476*^9, 
   3.832931301043407*^9}, {3.8333566487254877`*^9, 3.833356666010056*^9}, {
   3.833603357656953*^9, 3.8336033600246964`*^9}, {3.833855038926084*^9, 
   3.8338551007225*^9}, {3.833855718508006*^9, 3.833855757312109*^9}, {
   3.834028872229598*^9, 3.8340288733087187`*^9}, {3.834028925699955*^9, 
   3.834028965386235*^9}, {3.834029031668322*^9, 3.8340290365683117`*^9}, {
   3.83403134207323*^9, 3.834031343289405*^9}, {3.834642443285399*^9, 
   3.834642469293414*^9}, {3.8346428835856123`*^9, 3.834642884015738*^9}, {
   3.841803782885791*^9, 3.8418038109711103`*^9}, {3.841803881620384*^9, 
   3.84180388864355*^9}, {3.843117181448121*^9, 3.843117193939987*^9}, 
   3.843119017760696*^9, 3.843190386012211*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"d973ab3a-97ce-4781-a082-d3c2788320b2"],

Cell[BoxData["\<\"Valid basis.\\n    Ds[B1] \[LongDash] denominators,\\n    \
SPs[B1] \[LongDash] scalar products involving loop momenta,\\n    LMs[B1] \
\[LongDash] loop momenta,\\n    EMs[B1] \[LongDash] external momenta,\\n    \
Toj[B1] \[LongDash] rules to transform scalar products to denominators.\\nThe \
definitions of the basis will be saved in B1\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197504828429*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3bde7053-e1cc-477e-b17a-6fb70b8f981b"],

Cell[BoxData[
 TemplateBox[{
  "DiskSave", "dir", 
   "\"The directory \\!\\(\\*RowBox[{\\\"\\\\\\\"B1\\\\\\\"\\\"}]\\) has been \
created.\"", 2, 11, 1, 20592684683131990587, "Local", "LiteRed`DiskSave"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.8310221802882433`*^9, 3.831022201923205*^9}, {
   3.831022233811487*^9, 3.8310222526036777`*^9}, 3.831023019004238*^9, 
   3.831023071986774*^9, {3.831097207797583*^9, 3.8310972364588013`*^9}, 
   3.831097271968215*^9, {3.83109733504389*^9, 3.831097351776445*^9}, {
   3.831097394352941*^9, 3.8310974472550373`*^9}, 3.8310975196561813`*^9, 
   3.831695513893632*^9, {3.831699887068231*^9, 3.8316999050292673`*^9}, 
   3.832131403526561*^9, 3.832750544286744*^9, 3.8327528220420523`*^9, 
   3.832754409099545*^9, 3.8329120467396107`*^9, {3.832931290378191*^9, 
   3.832931302020357*^9}, 3.8330024717591543`*^9, 3.8333436973409433`*^9, 
   3.8333566718939447`*^9, 3.833855110778446*^9, 3.833855760371585*^9, 
   3.833879400818729*^9, 3.833885867565968*^9, 3.83402902351397*^9, {
   3.834029097089569*^9, 3.834029114001161*^9}, 3.8340313456389437`*^9, 
   3.8340384636843147`*^9, 3.834038720245566*^9, 3.834133226773844*^9, 
   3.8341338873369083`*^9, 3.834642514545874*^9, 3.834748155074399*^9, 
   3.835064097093904*^9, 3.8357550567410593`*^9, 3.8358413353071203`*^9, 
   3.8358520846597853`*^9, 3.838959924749036*^9, 3.839303829545946*^9, 
   3.8394766415173197`*^9, 3.8413704798596773`*^9, 3.841374115165031*^9, {
   3.8418037907591763`*^9, 3.841803811640088*^9}, 3.8418038892314587`*^9, 
   3.8431171665183153`*^9, 3.843117196965475*^9, 3.843190113909388*^9, 
   3.843190387554324*^9, 3.843190455844179*^9, 3.843191142488161*^9, 
   3.843194050517806*^9, 3.8431947526519537`*^9, 3.843197504835094*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f12fb2df-d188-4530-8ec8-a45b84df5e58"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Integration-By-Part&Lorentz-Invariance identities are \
generated.\\n    IBP[B1] \[LongDash] integration-by-part identities,\\n    \
LI[B1] \[LongDash] Lorentz invariance identities.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197504879236*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"552e728b-c9e3-40bd-aab2-c587ff67c902"],

Cell[BoxData["\<\"Found 476 zero sectors out of 512.\\n    ZeroSectors[B1] \
\[LongDash] zero sectors,\\n    NonZeroSectors[B1] \[LongDash] nonzero \
sectors,\\n    SimpleSectors[B1] \[LongDash] simple sectors (no nonzero \
subsectors),\\n    BasisSectors[B1] \[LongDash] basis sectors (at least one \
immediate subsector is zero),\\n    ZerojRule[B1] \[LongDash] a rule to \
nullify all zero j[B1\[Ellipsis]],\\n    CutDs[B1] \[LongDash] a flag list of \
cut denominatorsj (1=cut).\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197505185205*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"97b89da4-bb80-4d32-a994-cd91a4ede41c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 0, 1, 0, 0, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197505190938*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e9dd65a9-5caf-425f-b1d9-c95016a2177d"],

Cell[BoxData["\<\"    6 master integrals found:\\nj[B1, 1, 0, 0, 1, 0, 0, 1, \
1, 1], j[B1, 1, 0, 0, 1, 0, 0, 1, 2, 1], j[B1, 1, 0, 0, 1, 0, 0, 2, 1, 1], \
j[B1, 1, 0, 0, 2, 0, 0, 1, 1, 1], j[B1, 2, 0, 0, 1, 0, 0, 1, 1, 1], j[B1, 2, \
0, 0, 2, 0, 0, 1, 1, 1].\\n    jRules[B1, 1, 0, 0, 1, 0, 0, 1, 1, 1] \
\[LongDash] reduction rules for the sector.\\n    MIs[B1] \[LongDash] updated \
list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197599371153*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"708c1106-3cca-4c0c-bb2b-c9a7798224df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "0", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 0, 1, 0, 1, 1, 0, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431975999733953`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"00048aa4-f6f3-45b5-a112-d38a7995bfaa"],

Cell[BoxData["\<\"    2 master integrals found:\\nj[B1, 1, 0, 0, 1, 0, 1, 1, \
0, 1], j[B1, 2, 0, 0, 1, 0, 1, 1, 0, 1].\\n    jRules[B1, 1, 0, 0, 1, 0, 1, \
1, 0, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197611624618*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"83fcd448-5063-496d-97b5-9787111ea11a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     "1", ",", "1", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 0, 1, 1, 0, 1, 1, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431976119761257`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2818bfbb-90eb-4d88-bed3-6a422519af16"],

Cell[BoxData["\<\"    2 master integrals found:\\nj[B1, 1, 0, 0, 1, 1, 0, 1, \
1, 0], j[B1, 2, 0, 0, 1, 1, 0, 1, 1, 0].\\n    jRules[B1, 1, 0, 0, 1, 1, 0, \
1, 1, 0] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431976271731367`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d1d155c8-8766-46d6-9fc8-0a09b28d351d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "0", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 0, 1, 1, 1, 1, 0, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197627761364*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2f419f07-541e-463b-bc78-a49c022cdb28"],

Cell[BoxData["\<\"    6 master integrals found:\\nj[B1, 1, 0, 0, 1, 1, 1, 1, \
0, 0], j[B1, 1, 0, 0, 1, 1, 1, 2, 0, 0], j[B1, 1, 0, 0, 1, 2, 1, 1, 0, 0], \
j[B1, 1, 0, 0, 2, 1, 1, 1, 0, 0], j[B1, 2, 0, 0, 1, 1, 1, 1, 0, 0], j[B1, 2, \
0, 0, 2, 1, 1, 1, 0, 0].\\n    jRules[B1, 1, 0, 0, 1, 1, 1, 1, 0, 0] \
\[LongDash] reduction rules for the sector.\\n    MIs[B1] \[LongDash] updated \
list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.84319772319345*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ab0137a0-af92-4d4d-82d4-e1bd9498a059"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 0, 1, 0, 1, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431977233017883`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"37eca70c-01c0-4d5b-ad64-658bf4133036"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 0, 0, 1, \
0, 1, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431977273661013`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"08c50781-2586-42b4-9e5b-00c337dee592"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 0, 1, 1, 0, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197727399225*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c65bcdaf-3117-48f1-b35d-381fe854ec70"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 0, 0, 1, \
1, 0, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197730087529*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"acae4f2e-1423-47e1-adc7-142fd5a1bf86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "0", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 0, 1, 1, 1, 1, 0, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431977301221857`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ef600bf6-b8e4-4ad8-b99d-af2630fd14bf"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 0, 0, 1, \
1, 1, 1, 0, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431977328241243`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"dc061020-b081-49e7-a13d-a53edbbecac0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 0, 1, 1, 1, 1, 1, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197732854692*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"76c34db4-355b-46df-9346-5fbe7f45e27b"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 0, 0, 1, \
1, 1, 1, 1, 0] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197736768474*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1684aa71-0464-4ea5-8141-2e20dac46ac5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 1, 1, 0, 0, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197736800888*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cbb57cfb-65ba-4405-aeb4-b1c422588a47"],

Cell[BoxData["\<\"    1 master integrals found:\\nj[B1, 1, 0, 1, 1, 0, 0, 1, \
1, 1].\\n    jRules[B1, 1, 0, 1, 1, 0, 0, 1, 1, 1] \[LongDash] reduction \
rules for the sector.\\n    MIs[B1] \[LongDash] updated list of the \
masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197748655334*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e4ea17e0-9df3-4682-b97e-1794cbf958ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "0", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 1, 1, 0, 1, 1, 0, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197748704588*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c22e4d1c-aadb-4834-8de2-2f705de25ec1"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 0, 1, 1, \
0, 1, 1, 0, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431977491660748`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"815dfd43-a520-4d6c-8dfa-3539f452242a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
     "1", ",", "1", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 1, 1, 1, 0, 1, 1, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197749200848*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"49b9d6a3-4cc8-4ca4-a1c1-0e0814980794"],

Cell[BoxData["\<\"    2 master integrals found:\\nj[B1, 1, 0, 1, 1, 1, 0, 1, \
1, 0], j[B1, 1, 0, 2, 1, 1, 0, 1, 1, 0].\\n    jRules[B1, 1, 0, 1, 1, 1, 0, \
1, 1, 0] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431977666113358`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7c40a605-9f64-4329-85d2-fbddc0fac0d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "0", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 1, 1, 1, 1, 1, 0, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197767172056*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cc3b6d33-dbf2-41ad-b791-3a274629995d"],

Cell[BoxData["\<\"    1 master integrals found:\\nj[B1, 1, 0, 1, 1, 1, 1, 1, \
0, 0].\\n    jRules[B1, 1, 0, 1, 1, 1, 1, 1, 0, 0] \[LongDash] reduction \
rules for the sector.\\n    MIs[B1] \[LongDash] updated list of the \
masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197780721691*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e519bf70-b4ce-4a36-bcb3-44c3a6fd1afc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 0, 1, 0, 0, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197781012164*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7e049216-a0e2-4065-9ecd-eaf94de666ca"],

Cell[BoxData["\<\"    1 master integrals found:\\nj[B1, 1, 1, 0, 1, 0, 0, 1, \
1, 1].\\n    jRules[B1, 1, 1, 0, 1, 0, 0, 1, 1, 1] \[LongDash] reduction \
rules for the sector.\\n    MIs[B1] \[LongDash] updated list of the \
masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197790768816*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"42dbbaed-d5c1-440a-b1c6-2d5986f07c29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "0", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 0, 1, 0, 1, 1, 0, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197790965931*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b154bc0f-df4c-43b0-92c3-1a810c93831d"],

Cell[BoxData["\<\"    2 master integrals found:\\nj[B1, 1, 1, 0, 1, 0, 1, 1, \
0, 1], j[B1, 2, 1, 0, 1, 0, 1, 1, 0, 1].\\n    jRules[B1, 1, 1, 0, 1, 0, 1, \
1, 0, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197801714819*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"efbce5b6-29c5-4a05-98cb-cf23558e09d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     "1", ",", "1", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 0, 1, 1, 0, 1, 1, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.84319780206211*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"251bf00d-b8c0-43b5-ad9c-25d8d2d50105"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 0, 1, \
1, 0, 1, 1, 0] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197802667234*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3b65a8c5-0f2d-45f8-ac65-9ebbb760758a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "0", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 0, 1, 1, 1, 1, 0, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197802759448*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2df82c3a-2b0c-45b8-8324-439cac7aaf0c"],

Cell[BoxData["\<\"    1 master integrals found:\\nj[B1, 1, 1, 0, 1, 1, 1, 1, \
0, 0].\\n    jRules[B1, 1, 1, 0, 1, 1, 1, 1, 0, 0] \[LongDash] reduction \
rules for the sector.\\n    MIs[B1] \[LongDash] updated list of the \
masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978121694508`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cc810b92-2e37-494d-a969-b4d7fd05778d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 0, 1, 1, 1, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.84319781236836*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8c744f93-305c-4235-9b4d-c32e7313a194"],

Cell[BoxData["\<\"    4 master integrals found:\\nj[B1, 1, 0, 0, 1, 1, 1, 1, \
1, 1], j[B1, 1, 0, 0, 1, 1, 1, 2, 1, 1], j[B1, 1, 0, 0, 2, 1, 1, 1, 1, 1], \
j[B1, 2, 0, 0, 1, 1, 1, 1, 1, 1].\\n    jRules[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1] \
\[LongDash] reduction rules for the sector.\\n    MIs[B1] \[LongDash] updated \
list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978521587133`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1f81ac0d-2dce-49f8-9edf-5cb9a578e9c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 1, 1, 0, 1, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197852514291*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9d7c3cc5-3b2a-4f7f-a196-7dc2c2760ba0"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 0, 1, 1, \
0, 1, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.84319785382263*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3344fe40-48bf-4427-8330-c183fd7a6d7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 1, 1, 1, 0, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197854010429*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b14ae82a-5adb-4138-a3f2-3338bae9d8d2"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 0, 1, 1, \
1, 0, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197855720724*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"581c5c58-40a2-4225-bcf2-06e53221c924"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "0", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 1, 1, 1, 1, 1, 0, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978557640553`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4a562a2d-6594-45ab-a492-0f4c18e18745"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 0, 1, 1, \
1, 1, 1, 0, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197856217432*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"97da6f1e-cb13-40bd-9178-723aaeb34465"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 1, 1, 1, 1, 1, 1, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197856413752*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8f28cd3b-3164-4a7b-8ee1-eb6e1d7e3399"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 0, 1, 1, \
1, 1, 1, 1, 0] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197858971549*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2b3502bc-c96a-4f9d-9a04-137249ca5bf1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 0, 1, 0, 1, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197859159536*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1c608ef7-2896-4a65-be37-4942a7599b65"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 0, 1, \
0, 1, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978608120728`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ace68ec9-f881-487b-965b-f6ba10f4c24f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 0, 1, 1, 0, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197860866097*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"33bd06dd-19a1-42be-b099-b3ee6b06ac1d"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 0, 1, \
1, 0, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978620723877`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b7a43f2c-82a8-43c5-bc18-712f99a4016d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "0", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 0, 1, 1, 1, 1, 0, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.84319786226129*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"97e31d98-5d70-48a9-b8e8-afe5384dbf43"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 0, 1, \
1, 1, 1, 0, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197864470852*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"16ec50ed-c1bb-43f5-89eb-5b10d86202e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 0, 1, 1, 1, 1, 1, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197864657222*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"525e6c86-14b2-4d29-990d-62a9014e8baf"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 0, 1, \
1, 1, 1, 1, 0] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197865219997*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7920cc2a-03a7-4c8e-a72c-175bcd0fb9bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 1, 1, 0, 0, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.84319786531199*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"333beb55-21b4-4b1b-aff6-26be1fab3da4"],

Cell[BoxData["\<\"    1 master integrals found:\\nj[B1, 1, 1, 1, 1, 0, 0, 1, \
1, 1].\\n    jRules[B1, 1, 1, 1, 1, 0, 0, 1, 1, 1] \[LongDash] reduction \
rules for the sector.\\n    MIs[B1] \[LongDash] updated list of the \
masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197870568241*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2c6f0263-c753-4cc8-bef3-8ff52281021c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "0", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 1, 1, 0, 1, 1, 0, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978707663927`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9678ee3b-006b-4e88-ac5c-30221f13e0a4"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 1, 1, \
0, 1, 1, 0, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978713094997`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e1cef1a3-7a62-46e9-b9d2-b11ec1840317"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
     "1", ",", "1", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 1, 1, 1, 0, 1, 1, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978714661083`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"06d4566c-33ad-43a4-b61c-8b4ca3e55bcf"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 1, 1, \
1, 0, 1, 1, 0] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197872072606*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"dc8048c0-231a-48b7-bcc8-f352e7e76c5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "0", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 1, 1, 1, 1, 1, 0, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197872261004*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c2da1077-4846-44f7-97dc-0cbb4226a9b5"],

Cell[BoxData["\<\"    1 master integrals found:\\nj[B1, 1, 1, 1, 1, 1, 1, 1, \
0, 0].\\n    jRules[B1, 1, 1, 1, 1, 1, 1, 1, 0, 0] \[LongDash] reduction \
rules for the sector.\\n    MIs[B1] \[LongDash] updated list of the \
masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978775202503`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0d0743d3-37a4-4854-bdc2-ab30ed0cd1b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 0, 1, 1, 1, 1, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197877708515*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ceb4e127-cf13-473d-b4f2-220efdb86557"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 0, 1, 1, \
1, 1, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978782208357`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e57680e4-c4f4-4862-bd32-d53cefa3bff8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 0, 1, 1, 1, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197878264913*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f391228c-9221-4a1a-b21a-04f13756da89"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 0, 1, \
1, 1, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197878759651*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e62f6f25-8747-418a-a924-334581ae9c9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 1, 1, 0, 1, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978789065437`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fd158342-f1fb-4b10-8ce1-cb8f3c0e3454"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 1, 1, \
0, 1, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197879921774*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"01c4c813-1ac2-4c12-bd96-7a0e10670410"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 1, 1, 1, 0, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197880108971*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1aa582f5-d625-4cef-bba6-c073bbad39aa"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 1, 1, \
1, 0, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978811687517`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"14611c41-2613-4967-a213-ff5df459c11c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "0", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 1, 1, 1, 1, 1, 0, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197881257613*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e1628772-91cc-4deb-be7e-c10148a74ba5"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 1, 1, \
1, 1, 1, 0, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.8431978818226633`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7638eefb-7c05-434a-9724-7c599c6a683b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "0"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 1, 1, 1, 1, 1, 1, 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197882011045*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6580a512-026c-4137-b029-e24e8f3172ff"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 1, 1, \
1, 1, 1, 1, 0] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197882657151*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0ce8e083-9cb4-492c-a3ac-dd854c9541cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
   RowBox[{"js", "[", 
    RowBox[{
    "B1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "1"}], "]"}]}],
  SequenceForm["Sector ", 
   LiteRed`js[$CellContext`B1, 1, 1, 1, 1, 1, 1, 1, 1, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.843197882813198*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"afa77d5f-b754-43dc-852d-14ce4a04cf9c"],

Cell[BoxData["\<\"    0 master integrals found.\\n    jRules[B1, 1, 1, 1, 1, \
1, 1, 1, 1, 1] \[LongDash] reduction rules for the sector.\\n    MIs[B1] \
\[LongDash] updated list of the masters.\"\>"], "Print",
 CellChangeTimes->{
  3.832931302019272*^9, 3.833002471753614*^9, 3.8333436973161573`*^9, 
   3.833356671889303*^9, 3.833855110855007*^9, 3.8338557604344683`*^9, 
   3.833879400812646*^9, 3.833885867559977*^9, 3.834029023507225*^9, {
   3.8340290971236763`*^9, 3.834029113965431*^9}, 3.8340313456327333`*^9, 
   3.834038463677692*^9, 3.834038720236884*^9, 3.834133226767549*^9, 
   3.834133887328681*^9, 3.834642514538816*^9, 3.834748155066105*^9, 
   3.8350640970681477`*^9, 3.835755056713132*^9, 3.835841335274082*^9, 
   3.8358520846527443`*^9, 3.838959924716962*^9, 3.83930382951084*^9, 
   3.839476641510758*^9, 3.8413704798279657`*^9, 3.841374115158478*^9, {
   3.841803790729281*^9, 3.841803811681777*^9}, 3.841803889247408*^9, 
   3.843117166561043*^9, 3.843117196976375*^9, 3.843190113901435*^9, 
   3.843190387570477*^9, 3.8431904558628483`*^9, 3.843191142481452*^9, 
   3.8431940505115232`*^9, 3.843194752644781*^9, 3.84319788331059*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"40ff4031-3bf1-4b84-98e0-4210baa4e496"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6", ",", "2", ",", "2", ",", "6", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "0", ",", 
   "1", ",", "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.841804259531473*^9, 3.84311717756824*^9, 
  3.8431175662164173`*^9, 3.843190114413206*^9, 3.843190418124845*^9, 
  3.843190885660231*^9, 3.84319151842759*^9, 3.843194406967457*^9, 
  3.8431951159896517`*^9, 3.843197883458473*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"17dc3083-03e2-4b49-8954-666b16ebdbf0"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ToExpression", "@", 
   RowBox[{"Import", "[", "\"\<M.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IBPMd", " ", "=", 
   RowBox[{"-", 
    RowBox[{"IBPReduce", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToExpression", "@", 
   RowBox[{"Import", "[", "\"\<N.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IBPNd", " ", "=", 
   RowBox[{"-", 
    RowBox[{"IBPReduce", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToExpression", "@", 
   RowBox[{"Import", "[", "\"\<IY.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IBPIYd", " ", "=", 
   RowBox[{"-", 
    RowBox[{"IBPReduce", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToExpression", "@", 
   RowBox[{"Import", "[", "\"\<H.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IBPHd", " ", "=", 
    RowBox[{"-", 
     RowBox[{"IBPReduce", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Final", " ", "Fourier", " ", "Transform"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qint", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "\[Pi]"}], ")"}], 
             FractionBox[
              RowBox[{"dd", "-", "2"}], "2"]]}]], 
          FractionBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"dd", "-", "2"}], "2"], "-", "a"}], "]"}], 
           RowBox[{"Gamma", "[", "a", "]"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["b2", "4"], ")"}], 
           RowBox[{"a", "-", 
            FractionBox[
             RowBox[{"dd", "-", "2"}], "2"]}]]}], "/.", 
         RowBox[{"dd", "\[Rule]", " ", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.83102375811259*^9, 3.831023795573365*^9}, {
   3.831023831426633*^9, 3.831023868364541*^9}, {3.831023900511408*^9, 
   3.831023906567431*^9}, {3.831098704808777*^9, 3.831098704904441*^9}, {
   3.831099022729755*^9, 3.83109905574339*^9}, 3.831104474811303*^9, {
   3.831436450790811*^9, 3.831436461698393*^9}, {3.831436492366145*^9, 
   3.831436493113956*^9}, 3.831696508937899*^9, 3.831696575354437*^9, 
   3.831712023945907*^9, {3.832132144080855*^9, 3.832132164590914*^9}, {
   3.83213229602162*^9, 3.832132333489696*^9}, 3.83213238838058*^9, 
   3.832132476549487*^9, 3.83291453251829*^9, {3.832915795663204*^9, 
   3.832915805296973*^9}, {3.832926903085198*^9, 3.832926908808218*^9}, {
   3.832931775305242*^9, 3.832931782949005*^9}, {3.8329318754673157`*^9, 
   3.8329319070769033`*^9}, {3.832932035235178*^9, 3.832932107178594*^9}, {
   3.832933162674262*^9, 3.832933166647114*^9}, {3.832933199987255*^9, 
   3.8329332061336327`*^9}, {3.832993211889097*^9, 3.832993216233177*^9}, {
   3.832993629923647*^9, 3.832993640092905*^9}, {3.832994897270665*^9, 
   3.832994897788948*^9}, {3.8329949292295027`*^9, 3.832994929331362*^9}, {
   3.833003155818893*^9, 3.833003184525076*^9}, {3.833003242213113*^9, 
   3.833003281033396*^9}, 3.833003594674811*^9, 3.833003627826605*^9, 
   3.833014101495162*^9, {3.833854444180422*^9, 3.833854519981694*^9}, {
   3.8338545968016977`*^9, 3.833854680444866*^9}, {3.833855683675982*^9, 
   3.8338556876430902`*^9}, {3.833856288777351*^9, 3.833856295975244*^9}, {
   3.8338563655598783`*^9, 3.833856428110519*^9}, {3.8338570231811666`*^9, 
   3.8338570926832*^9}, {3.8338571242412777`*^9, 3.8338571329340076`*^9}, {
   3.833859273120036*^9, 3.8338592981984177`*^9}, {3.833879976847125*^9, 
   3.8338800611952457`*^9}, {3.833880499441649*^9, 3.833880509014249*^9}, {
   3.833880641669121*^9, 3.833880832122944*^9}, {3.833880869877227*^9, 
   3.833880870699956*^9}, {3.833881127347848*^9, 3.8338811426114073`*^9}, {
   3.8338849946691008`*^9, 3.8338849961603394`*^9}, {3.833885815536117*^9, 
   3.8338858493167048`*^9}, {3.8338863509203663`*^9, 
   3.8338863580151463`*^9}, {3.833886504285048*^9, 3.8338865669735613`*^9}, {
   3.833886615881762*^9, 3.833886899172624*^9}, {3.83388743957775*^9, 
   3.833887605071127*^9}, {3.8338876431756153`*^9, 3.833887770456251*^9}, {
   3.833887837818501*^9, 3.833888085987487*^9}, {3.8338881265289993`*^9, 
   3.833888126690192*^9}, {3.8338882804141827`*^9, 3.833888367299995*^9}, {
   3.833888465648642*^9, 3.833888654514303*^9}, {3.83388880412157*^9, 
   3.833889158417533*^9}, {3.8340313685058413`*^9, 3.8340313824214163`*^9}, {
   3.834032194985612*^9, 3.834032233432321*^9}, {3.834032341938531*^9, 
   3.83403252972993*^9}, 3.8340325722954187`*^9, {3.8340327588472977`*^9, 
   3.834032789297688*^9}, {3.8340328198514633`*^9, 3.834032837317143*^9}, {
   3.834032893952928*^9, 3.834032924784465*^9}, {3.8340329918504133`*^9, 
   3.8340330369414797`*^9}, {3.83403843766251*^9, 3.834038440657947*^9}, {
   3.83404111628402*^9, 3.8340411309532413`*^9}, {3.8341337886662493`*^9, 
   3.834133828887971*^9}, {3.834135831691835*^9, 3.834135846024232*^9}, {
   3.834206408500445*^9, 3.834206410477347*^9}, {3.834217113391139*^9, 
   3.834217119991179*^9}, {3.834633941380677*^9, 3.834633984389455*^9}, {
   3.834634023869286*^9, 3.8346340240847063`*^9}, 3.834636501524333*^9, 
   3.8346365837496758`*^9, 3.834636681724718*^9, 3.8346367186233253`*^9, {
   3.834640059431074*^9, 3.8346400811684732`*^9}, {3.8346428956937313`*^9, 
   3.834642918646701*^9}, {3.834654382191279*^9, 3.83465441961237*^9}, 
   3.834655099316731*^9, {3.8346562280746317`*^9, 3.834656230403764*^9}, 
   3.834656594592*^9, {3.834744728858839*^9, 3.834744736517153*^9}, {
   3.834748107607086*^9, 3.834748108570278*^9}, {3.8347499563749027`*^9, 
   3.834749978655388*^9}, {3.835064877475594*^9, 3.835064889532709*^9}, {
   3.8350650412823353`*^9, 3.835065042987816*^9}, 3.835071338240657*^9, {
   3.835073526711995*^9, 3.835073539687016*^9}, {3.8350736169688*^9, 
   3.83507363135753*^9}, {3.8350739666482763`*^9, 3.835073967629407*^9}, {
   3.835092317504307*^9, 3.835092318028754*^9}, 3.83515363080365*^9, {
   3.8351539963210087`*^9, 3.835153997659464*^9}, {3.8351555366042223`*^9, 
   3.835155551283939*^9}, 3.835155688303697*^9, 3.83515753969627*^9, 
   3.835170087515533*^9, {3.835171567998876*^9, 3.835171597264812*^9}, {
   3.835171659277638*^9, 3.835171699125956*^9}, {3.835171738355753*^9, 
   3.8351717455681267`*^9}, 3.835176724092177*^9, {3.835176967252693*^9, 
   3.835176972479309*^9}, {3.8351770107007933`*^9, 3.835177012695649*^9}, {
   3.835177865280253*^9, 3.8351778723687677`*^9}, {3.835179743075735*^9, 
   3.8351797541382523`*^9}, {3.8351803738829947`*^9, 3.835180378473052*^9}, {
   3.8351804812699747`*^9, 3.835180491701353*^9}, {3.835237967507367*^9, 
   3.8352379814232597`*^9}, {3.835238627518968*^9, 3.8352386327270308`*^9}, 
   3.83523882988167*^9, {3.835239251869877*^9, 3.8352392655684023`*^9}, {
   3.8352398918855658`*^9, 3.8352399001698503`*^9}, {3.8352418308995857`*^9, 
   3.835241881447813*^9}, {3.835241921146201*^9, 3.835241938893346*^9}, {
   3.8352421400770597`*^9, 3.835242177024749*^9}, {3.8352422818539143`*^9, 
   3.83524228523106*^9}, 3.835244329212234*^9, 3.835246012522586*^9, {
   3.835250504355384*^9, 3.83525051518713*^9}, 3.835250548542478*^9, {
   3.8352522828423777`*^9, 3.835252298810236*^9}, 3.835252411283393*^9, 
   3.835252508694701*^9, {3.835252987079462*^9, 3.835253115841002*^9}, {
   3.835253154825872*^9, 3.8352531645477037`*^9}, {3.83525319671546*^9, 
   3.835253247878474*^9}, {3.835253565325623*^9, 3.8352535741762743`*^9}, {
   3.835265428987317*^9, 3.835265430364151*^9}, {3.835266902049165*^9, 
   3.835266903848666*^9}, 3.8352671933551083`*^9, 3.8352673565250607`*^9, 
   3.835325603597287*^9, 3.8353257554820013`*^9, {3.835326215604527*^9, 
   3.835326234581368*^9}, {3.835326972017469*^9, 3.835326976601185*^9}, {
   3.835676829812677*^9, 3.835676831102377*^9}, {3.835678004293325*^9, 
   3.835678044477578*^9}, 3.835694421384375*^9, 3.835694749072116*^9, {
   3.835697875146223*^9, 3.835697890036333*^9}, {3.8356981863283577`*^9, 
   3.8356981945113897`*^9}, {3.835698937915057*^9, 3.835698938864279*^9}, {
   3.835757524899989*^9, 3.835757549907908*^9}, {3.835757615461054*^9, 
   3.8357576383629436`*^9}, {3.835841676120924*^9, 3.835841699326909*^9}, {
   3.835841768868946*^9, 3.835841791857057*^9}, 3.8358426236365023`*^9, {
   3.835852364332106*^9, 3.835852382909358*^9}, {3.835863302794992*^9, 
   3.835863303647463*^9}, {3.836293405183577*^9, 3.8362934242779408`*^9}, {
   3.836293505338601*^9, 3.836293508313019*^9}, {3.840179776398724*^9, 
   3.840179793353846*^9}, {3.8405968011649847`*^9, 3.8405968071962643`*^9}, 
   3.840793607429241*^9, 3.840793637574759*^9, 3.840856169819511*^9, 
   3.8408563963858023`*^9, {3.840875956718248*^9, 3.840875959260086*^9}, {
   3.8413746264172983`*^9, 3.841374635741331*^9}, {3.841375539346784*^9, 
   3.8413755441035337`*^9}, 3.8418038183583393`*^9, 3.841804354998542*^9, {
   3.8431171761939783`*^9, 3.843117284171773*^9}, 3.843117617512063*^9, {
   3.843117670528349*^9, 3.84311768446457*^9}, {3.843119103141018*^9, 
   3.843119114570333*^9}, {3.8431192668784018`*^9, 3.8431192717158747`*^9}, 
   3.84319156403519*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"1066437c-cfff-49d7-9bca-54f68cbd4655"],

Cell[CellGroupData[{

Cell["Set of MIs", "Section",
 CellChangeTimes->{{3.8358438438557873`*^9, 
  3.8358438505204077`*^9}},ExpressionUUID->"319a3543-9e68-408b-aaa5-\
1f5cc18c72b6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mg1", " ", "=", " ", 
   RowBox[{
    SqrtBox["mq2"], 
    RowBox[{"j", "[", 
     RowBox[{
     "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
      "1", ",", "0", ",", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mg2", " ", "=", 
   RowBox[{
    SqrtBox["mq2"], 
    RowBox[{"j", "[", 
     RowBox[{
     "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "1", ",", "1", ",", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mg3", " ", "=", " ", 
   RowBox[{
    SqrtBox["mq2"], "\[Epsilon]", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], " ", 
    RowBox[{"j", "[", 
     RowBox[{
     "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
      "1", ",", "1", ",", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mg4", " ", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "-", "1"}], ")"}], "8"], 
     SuperscriptBox[
      RowBox[{"(", 
       SqrtBox["mq2"], ")"}], "5"], 
     RowBox[{"j", "[", 
      RowBox[{
      "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "\[Epsilon]", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", "\[Gamma]"}]}], ")"}]}]}], ")"}], 
      RowBox[{"12", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ")"}]}]], 
     SqrtBox["mq2"], 
     RowBox[{"j", "[", 
      RowBox[{
      "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "1", ",", "1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]], 
     SqrtBox["mq2"], 
     RowBox[{"j", "[", 
      RowBox[{
      "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
       "1", ",", "0", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mgar", " ", "=", 
   RowBox[{"{", 
    RowBox[{"Mg1", ",", " ", "Mg2", ",", " ", "Mg3", ",", " ", "Mg4"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Meq", " ", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gar", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"g1", ",", " ", "g2", ",", " ", "g3", ",", " ", "g4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMIc", " ", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Meq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"2", 
                    SuperscriptBox["x", "2"]}], 
                    RowBox[{
                    SuperscriptBox["x", "2"], "-", "1"}]], ")"}], 
                    RowBox[{"-", "1"}]], 
                    RowBox[{"IBPReduce", "[", 
                    RowBox[{"Dinv", "[", 
                    RowBox[{
                    RowBox[{"Mgar", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", " ", "\[Gamma]"}], 
                    "]"}], "]"}]}], "/.", 
                    RowBox[{"d", "\[Rule]", " ", 
                    RowBox[{"4", "-", 
                    RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"j", "[", 
                    RowBox[{
                    "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
                    ",", "1", ",", "1", ",", "0", ",", "1"}], "]"}], 
                    "\[Rule]", " ", 
                    FractionBox["g1", 
                    SqrtBox["mq2"]]}]}], "/.", 
                   RowBox[{
                    RowBox[{"j", "[", 
                    RowBox[{
                    "B1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", 
                    ",", "1", ",", "1", ",", "0", ",", "1"}], "]"}], 
                    "\[Rule]", " ", 
                    FractionBox["g1", 
                    SqrtBox["mq2"]]}]}], "/.", 
                  RowBox[{
                   RowBox[{"j", "[", 
                    RowBox[{
                    "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1", 
                    ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
                   "\[Rule]", " ", 
                   FractionBox[
                    RowBox[{"\[Gamma]", " ", "g1"}], 
                    SqrtBox["mq2"]]}]}], "/.", 
                 RowBox[{
                  RowBox[{"j", "[", 
                   RowBox[{
                   "B1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "1", 
                    ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
                  "\[Rule]", " ", 
                  FractionBox[
                   RowBox[{"\[Gamma]", " ", "g1"}], 
                   SqrtBox["mq2"]]}]}], "/.", " ", 
                RowBox[{
                 RowBox[{"j", "[", 
                  RowBox[{
                  "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",",
                    "0", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
                 " ", 
                 FractionBox["g2", 
                  SqrtBox["mq2"]]}]}], "/.", " ", 
               RowBox[{
                RowBox[{"j", "[", 
                 RowBox[{
                 "B1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
                  "0", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
                
                FractionBox["g2", 
                 SqrtBox["mq2"]]}]}], "/.", 
              RowBox[{
               RowBox[{"j", "[", 
                RowBox[{
                "B1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "1", ",", 
                 "1", ",", "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", " ", 
               FractionBox["g2", 
                SqrtBox["mq2"]]}]}], " ", "/.", 
             RowBox[{
              RowBox[{"j", "[", 
               RowBox[{
               "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
                "1", ",", "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", " ", 
              FractionBox["g2", 
               SqrtBox["mq2"]]}]}], "/.", " ", 
            RowBox[{
             RowBox[{"j", "[", 
              RowBox[{
              "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
               "0", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
             FractionBox["g3", 
              RowBox[{"\[Epsilon]", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}]]}]}], "/.", 
           " ", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{
             "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0",
               ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
            FractionBox["g3", 
             RowBox[{"\[Epsilon]", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}]]}]}], "/.", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{
            "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
             ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
           RowBox[{
            FractionBox["8", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "-", "1"}], ")"}], 
              SuperscriptBox[
               RowBox[{"(", 
                SqrtBox["mq2"], ")"}], "5"]}]], 
            RowBox[{"(", " ", 
             RowBox[{"g4", "-", 
              RowBox[{
               FractionBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", "\[Epsilon]", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", "\[Gamma]"}]}], ")"}]}]}], ")"}], 
                RowBox[{"12", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", "\[Epsilon]"}]}], ")"}]}]], "g2"}], "-", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "\[Epsilon]"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", "\[Epsilon]"}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]], "g1"}]}], 
             ")"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{
           "B1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1", 
            ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           FractionBox["8", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "-", "1"}], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               SqrtBox["mq2"], ")"}], "5"]}]], 
           RowBox[{"(", " ", 
            RowBox[{"g4", "-", 
             RowBox[{
              FractionBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", "\[Epsilon]", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", "\[Gamma]"}]}], ")"}]}]}], ")"}], 
               RowBox[{"12", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", "\[Epsilon]"}]}], ")"}]}]], "g2"}], "-", 
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Epsilon]"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", "\[Epsilon]"}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]], "g1"}]}], 
            ")"}]}]}]}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", " ", 
         FractionBox[
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], 
          RowBox[{"2", "x"}]]}]}], ",", " ", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", ">", "0"}], ",", " ", 
          RowBox[{"x", "<", "1"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", " ", "1", ",", " ", "4"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MMIc", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", " ", "k"}], "]"}], "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Meq", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
          RowBox[{"gar", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "//", "Simplify"}]}], 
      ";"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "4"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", " ", "1", ",", " ", "4"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MMIc", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.835843853142318*^9, 3.8358440102931137`*^9}, {
   3.8358440584440393`*^9, 3.835844059485207*^9}, {3.8358442531475153`*^9, 
   3.835844385606697*^9}, {3.835844423629691*^9, 3.835844631880271*^9}, {
   3.8358446794653788`*^9, 3.8358447680816803`*^9}, 3.835850984609046*^9, {
   3.8413746672558002`*^9, 3.841374674900745*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a637ccf6-5de5-40f6-90e7-df8ff6c12608"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solving ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "1"], ",", 
    SubscriptBox["g", "2"], ",", " ", 
    SubscriptBox["g", "3"], ",", " ", 
    SubscriptBox["g", "4"]}], TraditionalForm]],ExpressionUUID->
  "6e3dfd40-b953-46d3-b065-6938cebad5c5"]
}], "Section",
 CellChangeTimes->{{3.8340457443163013`*^9, 3.83404574722586*^9}, {
  3.8342166354353867`*^9, 3.8342166418150997`*^9}, {3.8342166737999363`*^9, 
  3.834216688859268*^9}, {3.834718195518444*^9, 3.8347181963592777`*^9}, {
  3.835171851882193*^9, 3.8351718518822308`*^9}, {3.835175280444519*^9, 
  3.835175294768763*^9}, {3.835668890786997*^9, 3.8356688911432447`*^9}, {
  3.8356759010885363`*^9, 3.8356759035740433`*^9}, {3.835850349442833*^9, 
  3.835850358192491*^9}},ExpressionUUID->"6dc2312d-e0b8-4973-83e7-\
7d4d6d12b14d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CBC", " ", "=", " ", 
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "\[Epsilon]"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "mq2"}]], ")"}], 
     RowBox[{"2", "\[Epsilon]"}]], 
    FractionBox[
     RowBox[{
      SqrtBox["\[Pi]"], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Epsilon]"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "\[Epsilon]"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", "\[Epsilon]"}]}], "]"}], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         RowBox[{"2", "\[Epsilon]"}]}], "]"}], "2"]}], 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"4", "\[Epsilon]"}]}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1bc", " ", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", "mq2", ")"}], 
       RowBox[{"2", "\[Epsilon]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"2", "\[Epsilon]"}]}], ")"}]]]}], "CBC"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2bc", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", "mq2", ")"}], 
       RowBox[{"2", "\[Epsilon]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"2", "\[Epsilon]"}]}], ")"}]]]}], "CBC"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g3bc", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g4bc", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", "mq2", ")"}], 
      RowBox[{"2", "\[Epsilon]"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"2", "\[Epsilon]"}]}], ")"}]]], "CBC"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BC1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"g1bc", ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
         "]"}], "]"}], ",", " ", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"mq2", ">", "0"}], ",", " ", 
          RowBox[{"x", "<", "1"}], ",", " ", 
          RowBox[{"x", ">", "0"}]}], "}"}]}]}], "]"}], ",", " ", 
     "\[Epsilon]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BC2", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"g2bc", ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
         "]"}], "]"}], ",", " ", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"mq2", ">", "0"}], ",", " ", 
          RowBox[{"x", "<", "1"}], ",", " ", 
          RowBox[{"x", ">", "0"}]}], "}"}]}]}], "]"}], ",", " ", 
     "\[Epsilon]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BC3", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"g3bc", ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
         "]"}], "]"}], ",", " ", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"mq2", ">", "0"}], ",", " ", 
          RowBox[{"x", "<", "1"}], ",", " ", 
          RowBox[{"x", ">", "0"}]}], "}"}]}]}], "]"}], ",", " ", 
     "\[Epsilon]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BC4", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"g4bc", ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
         "]"}], "]"}], ",", " ", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"mq2", ">", "0"}], ",", " ", 
          RowBox[{"x", "<", "1"}], ",", " ", 
          RowBox[{"x", ">", "0"}]}], "}"}]}]}], "]"}], ",", " ", 
     "\[Epsilon]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ggBCm1", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"BC1", ",", " ", 
       SuperscriptBox["\[Epsilon]", 
        RowBox[{"-", "1"}]]}], "]"}], ",", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"BC2", ",", " ", 
       SuperscriptBox["\[Epsilon]", 
        RowBox[{"-", "1"}]]}], "]"}], ",", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"BC3", ",", " ", 
       SuperscriptBox["\[Epsilon]", 
        RowBox[{"-", "1"}]]}], "]"}], ",", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"BC4", ",", " ", 
       SuperscriptBox["\[Epsilon]", 
        RowBox[{"-", "1"}]]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ggBC0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", "BC1"}], ",", "\[Epsilon]"}], "]"}], ",", 
     " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", "BC2"}], ",", "\[Epsilon]"}], "]"}], ",", 
     " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", "BC3"}], ",", "\[Epsilon]"}], "]"}], ",", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", "BC4"}], ",", " ", "\[Epsilon]"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ggBC1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"BC1", ",", " ", "\[Epsilon]"}], "]"}], ",", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"BC2", ",", " ", "\[Epsilon]"}], "]"}], ",", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"BC3", ",", " ", "\[Epsilon]"}], "]"}], ",", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"BC4", ",", " ", "\[Epsilon]"}], "]"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.834746780884383*^9, 3.834746785431467*^9}, {
   3.834746817500165*^9, 3.8347468525011663`*^9}, {3.834746947345211*^9, 
   3.834746963593028*^9}, {3.8347471304101686`*^9, 3.834747183483729*^9}, {
   3.8347480344204683`*^9, 3.8347480479847517`*^9}, {3.835066297798686*^9, 
   3.8350663012789717`*^9}, {3.835066894565576*^9, 3.835066900582365*^9}, {
   3.8350671019348927`*^9, 3.835067189311308*^9}, 3.835068306494014*^9, 
   3.8350716292935057`*^9, {3.835071673233714*^9, 3.8350716763602552`*^9}, {
   3.835071806393034*^9, 3.835071806497717*^9}, 3.835074095505814*^9, {
   3.835154674428033*^9, 3.835154683295953*^9}, 3.835155210158654*^9, 
   3.8351576114203873`*^9, {3.835175883684638*^9, 3.835175888959462*^9}, {
   3.835175922380159*^9, 3.835175923073676*^9}, {3.83517596247791*^9, 
   3.835175992717339*^9}, {3.8351763825700274`*^9, 3.8351763837844667`*^9}, {
   3.83517796666265*^9, 3.83517799454065*^9}, 3.835178070589562*^9, {
   3.83517810403725*^9, 3.8351781153190517`*^9}, 3.835178620334111*^9, {
   3.835178749557588*^9, 3.8351787814453573`*^9}, {3.835178980832411*^9, 
   3.835179009823003*^9}, {3.835179340280303*^9, 3.835179358044221*^9}, {
   3.835180151874403*^9, 3.835180188022168*^9}, {3.8351802851629677`*^9, 
   3.835180285531889*^9}, {3.835180389632751*^9, 3.835180393200336*^9}, {
   3.835239130746393*^9, 3.835239170620842*^9}, {3.835239531787784*^9, 
   3.835239571036007*^9}, 3.835240646592821*^9, {3.8352407549734993`*^9, 
   3.8352407568900957`*^9}, {3.835243176116544*^9, 3.83524318376552*^9}, {
   3.835264409040743*^9, 3.835264412404764*^9}, {3.835675990016172*^9, 
   3.835676055680881*^9}, {3.835677019176032*^9, 3.83567714294662*^9}, {
   3.835850669728361*^9, 3.835850681047122*^9}, {3.835850752460073*^9, 
   3.835850769098032*^9}, {3.8358508685244617`*^9, 3.8358509676531963`*^9}, {
   3.83585101981286*^9, 3.835851020937179*^9}, {3.8413746803604937`*^9, 
   3.8413746882696342`*^9}, 3.841374729537479*^9, {3.843117377681645*^9, 
   3.843117483737938*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"24f7db35-7524-4924-83d6-f6646848fd27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", 
     RowBox[{"0", " "}]], "solution"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g0arr", "[", "x_", "]"}], " ", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g01", "[", "x", "]"}], ",", " ", 
       RowBox[{"g02", "[", "x", "]"}], ",", " ", 
       RowBox[{"g03", "[", "x", "]"}], ",", 
       RowBox[{"g04", "[", "x", "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solveg0", "=", 
     RowBox[{"DSolve", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"g0arr", "[", "x", "]"}], ",", "x"}], "]"}], "\[Equal]", 
         RowBox[{
          FractionBox["MMIc", "\[Epsilon]"], ".", "ggBCm1"}]}], "]"}], ",", 
       RowBox[{"g0arr", "[", "x", "]"}], ",", " ", "x"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g0arr", "[", "x", "]"}], "/.", 
        RowBox[{"%", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "1", ",", " ", "0"}], "}"}]}], "]"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"%", "\[Equal]", "ggBC0"}], ",", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], ",", 
        TemplateBox[{"2"},
         "C"], ",", 
        TemplateBox[{"3"},
         "C"], ",", 
        TemplateBox[{"4"},
         "C"]}], "}"}]}], " ", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Solg0", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"g0arr", "[", "x", "]"}], "/.", 
       RowBox[{"Solveg0", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"%", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "1"], " ", "solution"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"g1arr", "[", "x_", "]"}], " ", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g11", "[", "x", "]"}], ",", " ", 
       RowBox[{"g12", "[", "x", "]"}], ",", " ", 
       RowBox[{"g13", "[", "x", "]"}], ",", " ", 
       RowBox[{"g14", "[", "x", "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solveg1", "=", 
     RowBox[{"DSolve", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"g1arr", "[", "x", "]"}], ",", "x"}], "]"}], "\[Equal]", 
         RowBox[{
          FractionBox["MMIc", "\[Epsilon]"], ".", "Solg0"}]}], "]"}], ",", 
       RowBox[{"g1arr", "[", "x", "]"}], ",", " ", "x"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g1arr", "[", "x", "]"}], "/.", 
        RowBox[{"%", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "1", ",", " ", "0"}], "}"}]}], "]"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"%", "\[Equal]", "ggBC1"}], ",", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], ",", 
        TemplateBox[{"2"},
         "C"], ",", 
        TemplateBox[{"3"},
         "C"], ",", 
        TemplateBox[{"4"},
         "C"]}], "}"}]}], " ", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Solg1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"g1arr", "[", "x", "]"}], "/.", 
       RowBox[{"Solveg1", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"%", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", 
     "FullSimplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.835176279868163*^9, 3.8351762986446123`*^9}, {
   3.835176341746276*^9, 3.8351763511098967`*^9}, {3.835176390491255*^9, 
   3.835176421644043*^9}, {3.835176516391307*^9, 3.835176522090317*^9}, {
   3.8351765639451027`*^9, 3.835176582947052*^9}, {3.835177981884164*^9, 
   3.8351779851716146`*^9}, {3.83517804525371*^9, 3.835178046062573*^9}, 
   3.835178308421112*^9, {3.835178346099247*^9, 3.835178364245983*^9}, 
   3.83517880568679*^9, {3.835179019661441*^9, 3.835179023244269*^9}, {
   3.835179068669715*^9, 3.8351790735699987`*^9}, {3.835239609722191*^9, 
   3.8352396582183657`*^9}, 3.8352406529359503`*^9, {3.835240764434107*^9, 
   3.835240766099558*^9}, 3.8356768230741253`*^9, {3.8356768941896*^9, 
   3.835676958296144*^9}, {3.835676988609878*^9, 3.8356770124301577`*^9}, {
   3.835677148161784*^9, 3.8356772784446077`*^9}, {3.835677395832171*^9, 
   3.835677597173717*^9}, {3.8356777256357403`*^9, 3.835677745212689*^9}, {
   3.835678281128354*^9, 3.835678371134717*^9}, {3.835678431313628*^9, 
   3.835678572922703*^9}, {3.835694937451923*^9, 3.835694947263527*^9}, {
   3.835695079204714*^9, 3.835695081229965*^9}, {3.8358509597459097`*^9, 
   3.835851008675861*^9}, {3.83585121695463*^9, 3.835851242573617*^9}, {
   3.843363410999936*^9, 3.843363412123354*^9}, {3.843363463351391*^9, 
   3.843363464763349*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"cf9b7e76-a604-45d6-a50f-c7949201d1fb"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Result for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalE]", "M"], TraditionalForm]],ExpressionUUID->
  "0aac717c-bda5-4cbc-8d2b-a4fd1af8e6ab"],
 " "
}], "Section",
 CellChangeTimes->{{3.8342167289875727`*^9, 3.834216741494205*^9}, {
   3.834718207607081*^9, 3.834718208596591*^9}, {3.834749299669989*^9, 
   3.834749302664082*^9}, {3.835854676094747*^9, 3.8358546762065277`*^9}, {
   3.843117736967104*^9, 3.8431177369671793`*^9}, {3.8431188783057404`*^9, 
   3.843118878305785*^9}, 
   3.843195791715076*^9},ExpressionUUID->"afda8219-78d9-4c07-aa94-\
67c61df84a90"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntegrandM", " ", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"IBPMd", "/.", 
       RowBox[{"d", "\[Rule]", " ", 
        RowBox[{"4", "-", 
         RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{
        "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",",
          "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", "  ", 
       FractionBox[
        RowBox[{" ", "g1"}], 
        SqrtBox["mq2"]]}]}], "/.", 
     RowBox[{"g1", "\[Rule]", " ", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["mq2", 
         RowBox[{"2", "\[Epsilon]"}]]], 
       RowBox[{"(", 
        RowBox[{"Solg0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], 
     "]"}], ",", " ", "mq2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"32", "\[Pi]", " ", "b"}], ")"}], "3"], "64"], "%%", "*", 
       "qint"}], "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"b2", "\[Rule]", " ", 
      SuperscriptBox["b", "2"]}]}], ",", " ", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"b", ">", "0"}], "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EM", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["8", "\[Pi]"], "%"}], "//", "ExpandNumerator"}], ",", " ", 
     
     RowBox[{"Log", "[", "x", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", " ", "[", 
  RowBox[{
  "\"\<\!\(\*FractionBox[\(8\), \(\[Pi]\)]\)\!\(\*SubscriptBox[\(\
\[ScriptCapitalE]\), \(M1\)]\) = \>\"", ",", " ", "EM"}], "]"}]}], "Input",
 CellChangeTimes->{{3.834747619737631*^9, 3.834747833010927*^9}, {
   3.834748063129722*^9, 3.83474808589555*^9}, {3.834748548751543*^9, 
   3.834748651966444*^9}, {3.834748689319128*^9, 3.834748689583708*^9}, {
   3.834748762363718*^9, 3.834748768313424*^9}, {3.834749317048551*^9, 
   3.83474931737182*^9}, {3.8347495275665493`*^9, 3.834749536566243*^9}, 
   3.834825230099049*^9, 3.83482673604709*^9, {3.835066595872682*^9, 
   3.835066605604046*^9}, {3.8350666533190737`*^9, 3.835066662233897*^9}, {
   3.835066700141328*^9, 3.835066706139676*^9}, {3.835066827530467*^9, 
   3.835066832329503*^9}, 3.835068230268291*^9, {3.835068502123324*^9, 
   3.835068507003354*^9}, {3.8350685551333027`*^9, 3.835068562284728*^9}, {
   3.8350718166861*^9, 3.8350718608896303`*^9}, {3.83507363977876*^9, 
   3.835073687606224*^9}, 3.835074102421039*^9, {3.835084002577497*^9, 
   3.835084004799047*^9}, {3.835085179223874*^9, 3.835085180726021*^9}, {
   3.835085265969401*^9, 3.8350853182975817`*^9}, {3.835085373949834*^9, 
   3.8350854029835663`*^9}, 3.835153483408449*^9, {3.835153815727043*^9, 
   3.8351538419131804`*^9}, {3.835153891443182*^9, 3.835153895382971*^9}, {
   3.835155296379615*^9, 3.835155298642853*^9}, {3.835157614930534*^9, 
   3.835157620795784*^9}, {3.835157852709536*^9, 3.835157863544104*^9}, {
   3.8352431891611137`*^9, 3.8352431984990873`*^9}, {3.835245739951522*^9, 
   3.83524574411298*^9}, {3.835246129014141*^9, 3.8352461430510283`*^9}, 
   3.835246264098332*^9, {3.835264467415254*^9, 3.835264486866438*^9}, 
   3.83526461210583*^9, {3.8353247309469843`*^9, 3.835324734154254*^9}, {
   3.8354288943247766`*^9, 3.835428894464446*^9}, {3.8356960393834553`*^9, 
   3.8356960807090883`*^9}, {3.8358515136202803`*^9, 3.835851543246972*^9}, {
   3.835852012050953*^9, 3.8358520173422203`*^9}, {3.835852053297476*^9, 
   3.8358520562721*^9}, 3.840770174921929*^9, 3.8407703240072412`*^9, 
   3.8407705673376837`*^9, 3.840770972251658*^9, {3.841375885475878*^9, 
   3.8413758881972218`*^9}, {3.841375918914748*^9, 3.841375955632934*^9}, {
   3.841376201769662*^9, 3.84137620199903*^9}, {3.841376437285342*^9, 
   3.84137643948999*^9}, {3.841399550977189*^9, 3.8413995522647142`*^9}, 
   3.843117653822362*^9, {3.8431176967770853`*^9, 3.8431177212689857`*^9}, {
   3.8431181948597727`*^9, 3.843118206588854*^9}, 3.843191573222241*^9, 
   3.843194468442635*^9, {3.843194659619794*^9, 3.843194678958088*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"72088304-c049-4330-9253-c67e2996c2f4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Result for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalE]", "N"], TraditionalForm]],ExpressionUUID->
  "63896ed3-7d45-46a4-8018-5bb0b5a95abb"],
 " "
}], "Section",
 CellChangeTimes->{{3.8342167289875727`*^9, 3.834216741494205*^9}, {
   3.834718207607081*^9, 3.834718208596591*^9}, {3.834749299669989*^9, 
   3.834749302664082*^9}, {3.835842195698859*^9, 3.835842199500114*^9}, 
   3.835854679781226*^9, {3.84311772887661*^9, 3.843117745002366*^9}, {
   3.8431188768724213`*^9, 3.843118876872464*^9}, 
   3.8431957900756607`*^9},ExpressionUUID->"f1c78056-3651-489f-8cbd-\
c0850fd1d670"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntegrandN", " ", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"IBPNd", "/.", 
           RowBox[{"d", "\[Rule]", " ", 
            RowBox[{"4", "-", 
             RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{
            "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
             ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
           FractionBox["g2", 
            SqrtBox["mq2"]]}]}], "/.", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{
           "B1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
            ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
          FractionBox["g2", 
           SqrtBox["mq2"]]}]}], "/.", " ", 
        RowBox[{
         RowBox[{"j", "[", 
          RowBox[{
          "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
           ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
         FractionBox["g3", 
          RowBox[{
           SqrtBox["mq2"], "\[Epsilon]", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}]]}]}], "/.", 
       RowBox[{
        RowBox[{"j", "[", 
         RowBox[{
         "B1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
          ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
        FractionBox["g3", 
         RowBox[{
          SqrtBox["mq2"], "\[Epsilon]", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}]]}]}], "/.", 
      RowBox[{"g2", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["mq2", 
          RowBox[{"2", "\[Epsilon]"}]]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Solg0", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"Solg1", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}]}], "/.", 
     RowBox[{"g3", "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["mq2", 
         RowBox[{"2", "\[Epsilon]"}]]], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"Solg0", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"Solg1", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], 
     "]"}], ",", " ", "mq2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"32", "\[Pi]", " ", "b"}], ")"}], "3"], "64"], "%%", "*", 
       "qint"}], "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"b2", "\[Rule]", " ", 
      SuperscriptBox["b", "2"]}]}], ",", " ", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"b", ">", "0"}], "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EN", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["8", "\[Pi]"], "%"}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "\[Rule]", " ", 
       RowBox[{"-", 
        RowBox[{"ArcCosh", "[", "\[Gamma]", "]"}]}]}]}], ",", " ", 
     RowBox[{"ArcCosh", "[", "\[Gamma]", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", " ", "[", 
  RowBox[{
  "\"\<\!\(\*FractionBox[\(8\), \(\[Pi]\)]\)\!\(\*SubscriptBox[\(\
\[ScriptCapitalE]\), \(N\)]\) = \>\"", ",", " ", "EN"}], "]"}]}], "Input",
 CellChangeTimes->{{3.834747619737631*^9, 3.834747833010927*^9}, {
   3.834748063129722*^9, 3.83474808589555*^9}, {3.834748548751543*^9, 
   3.834748651966444*^9}, {3.834748689319128*^9, 3.834748689583708*^9}, {
   3.834748762363718*^9, 3.834748768313424*^9}, {3.834749317048551*^9, 
   3.83474931737182*^9}, {3.8347495275665493`*^9, 3.834749536566243*^9}, 
   3.834825230099049*^9, 3.83482673604709*^9, {3.835066595872682*^9, 
   3.835066605604046*^9}, {3.8350666533190737`*^9, 3.835066662233897*^9}, {
   3.835066700141328*^9, 3.835066706139676*^9}, {3.835066827530467*^9, 
   3.835066832329503*^9}, 3.835068230268291*^9, {3.835068502123324*^9, 
   3.835068507003354*^9}, {3.8350685551333027`*^9, 3.835068562284728*^9}, {
   3.8350718166861*^9, 3.8350718608896303`*^9}, {3.83507363977876*^9, 
   3.835073687606224*^9}, 3.835074102421039*^9, {3.835084002577497*^9, 
   3.835084004799047*^9}, {3.835085179223874*^9, 3.835085180726021*^9}, {
   3.835085265969401*^9, 3.8350853182975817`*^9}, {3.835085373949834*^9, 
   3.8350854029835663`*^9}, 3.835153483408449*^9, {3.835153815727043*^9, 
   3.8351538419131804`*^9}, {3.835153891443182*^9, 3.835153895382971*^9}, {
   3.835155296379615*^9, 3.835155298642853*^9}, {3.835157614930534*^9, 
   3.835157620795784*^9}, {3.835157852709536*^9, 3.835157863544104*^9}, {
   3.8352431891611137`*^9, 3.8352431984990873`*^9}, {3.835245739951522*^9, 
   3.83524574411298*^9}, {3.835246129014141*^9, 3.8352461430510283`*^9}, 
   3.835246264098332*^9, {3.835264467415254*^9, 3.835264486866438*^9}, 
   3.83526461210583*^9, {3.8353247309469843`*^9, 3.835324734154254*^9}, {
   3.8354288943247766`*^9, 3.835428894464446*^9}, {3.8356960393834553`*^9, 
   3.8356960807090883`*^9}, {3.835842202960771*^9, 3.8358422033911943`*^9}, {
   3.8358422386757183`*^9, 3.835842306495182*^9}, {3.8358428934236403`*^9, 
   3.835842898373745*^9}, {3.8358515668394613`*^9, 3.835851605512271*^9}, {
   3.835851654852749*^9, 3.835851671465321*^9}, {3.835852027117025*^9, 
   3.8358520272834673`*^9}, {3.839304272209934*^9, 3.839304274139285*^9}, 
   3.840770577804783*^9, 3.8407709642334347`*^9, {3.8413758719937973`*^9, 
   3.841375876963039*^9}, {3.841375931462082*^9, 3.841375967879128*^9}, {
   3.841376057188748*^9, 3.8413760631027203`*^9}, {3.8413760934288073`*^9, 
   3.841376156440271*^9}, {3.84137619468821*^9, 3.8413761949246187`*^9}, {
   3.8413762371148443`*^9, 3.841376237718192*^9}, {3.841376455994275*^9, 
   3.8413764686787157`*^9}, {3.841376742561664*^9, 3.841376748898058*^9}, {
   3.843117749251992*^9, 3.843117785342708*^9}, {3.843118177131257*^9, 
   3.843118188646001*^9}, 3.843194691315998*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"a3ef8a7f-3497-4e5a-ae84-74dc9a2f28b7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Result for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalE]", "IY"], TraditionalForm]],ExpressionUUID->
  "accbfe88-29d4-4fd5-b985-ed3fd562bb4f"]
}], "Section",
 CellChangeTimes->{{3.8342167289875727`*^9, 3.834216741494205*^9}, {
   3.834718207607081*^9, 3.834718208596591*^9}, {3.834749299669989*^9, 
   3.834749302664082*^9}, {3.835176621127739*^9, 3.835176628081176*^9}, {
   3.835251026237452*^9, 3.835251028900957*^9}, {3.8358546813175297`*^9, 
   3.835854681608583*^9}, {3.843117790097806*^9, 3.843117790097886*^9}, {
   3.8431188754203672`*^9, 3.8431188754204082`*^9}, 
   3.843195788285407*^9},ExpressionUUID->"fd604ad9-eff6-4fd6-8b4e-\
b278f7eeef2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntegrandIY", " ", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"IBPIYd", "/.", 
            RowBox[{"d", "\[Rule]", " ", 
             RowBox[{"4", "-", 
              RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{
             "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
               ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
            FractionBox["g2", 
             SqrtBox["mq2"]]}]}], "/.", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{
            "B1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
             ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
           FractionBox["g2", 
            SqrtBox["mq2"]]}]}], "/.", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{
           "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", 
            ",", "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", " ", 
          FractionBox["g1", 
           SqrtBox["mq2"]]}]}], "/.", " ", 
        RowBox[{
         RowBox[{"j", "[", 
          RowBox[{
          "B1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
           ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
         FractionBox["g3", 
          RowBox[{
           SqrtBox["mq2"], "\[Epsilon]", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}]]}]}], "/.", 
       RowBox[{"g1", "\[Rule]", " ", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["mq2", 
           RowBox[{"2", "\[Epsilon]"}]]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Solg0", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"Solg1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}]}]}]}], "/.", 
      RowBox[{"g2", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["mq2", 
          RowBox[{"2", "\[Epsilon]"}]]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Solg0", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"Solg1", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}]}], "/.", 
     RowBox[{"g3", "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["mq2", 
         RowBox[{"2", "\[Epsilon]"}]]], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"Solg0", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"Solg1", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}], 
     "]"}], ",", " ", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "<", "1"}], ",", " ", 
       RowBox[{"x", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"32", "\[Pi]", " ", "b"}], ")"}], "3"], "64"], "%", "*", 
         "qint"}], "/.", 
        RowBox[{"b2", "\[Rule]", " ", 
         SuperscriptBox["b", "2"]}]}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", "Expand"}], "]"}], ",",
     " ", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EIY", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["8", "\[Pi]"], "%"}], "/.", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "x"}], "]"}], "\[Rule]", " ", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], 
                RowBox[{"Log", "[", "\[Gamma]c", "]"}]}], "+", 
               RowBox[{
                FractionBox["1", "2"], 
                RowBox[{"Log", "[", 
                 RowBox[{"4", "x"}], "]"}]}]}]}]}], "//", "Expand"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"x", "^", "2"}], "]"}], "\[Rule]", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "x", "]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"ArcCosh", "[", "\[Gamma]", "]"}]}]}]}], "/.", 
        RowBox[{"\[Gamma]c", "\[Rule]", " ", 
         FractionBox[
          RowBox[{"\[Gamma]", "+", "1"}], "2"]}]}], "//", "ExpandNumerator"}],
       "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ArcCosh", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Gamma]", "+", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", " ", "[", 
  RowBox[{
  "\"\<\!\(\*FractionBox[\(8 \*SubscriptBox[\(\[ScriptCapitalE]\), \(IY\)]\), \
\(\(\[Pi]\)\(\\\ \)\)]\) = \>\"", ",", " ", "EIY"}], "]"}]}], "Input",
 CellChangeTimes->{{3.834747619737631*^9, 3.834747833010927*^9}, {
   3.834748063129722*^9, 3.83474808589555*^9}, {3.834748548751543*^9, 
   3.834748651966444*^9}, {3.834748689319128*^9, 3.834748689583708*^9}, {
   3.834748762363718*^9, 3.834748768313424*^9}, {3.834749317048551*^9, 
   3.83474931737182*^9}, {3.8347495275665493`*^9, 3.834749536566243*^9}, 
   3.834825230099049*^9, 3.83482673604709*^9, {3.835066595872682*^9, 
   3.835066605604046*^9}, {3.8350666533190737`*^9, 3.835066662233897*^9}, {
   3.835066700141328*^9, 3.835066706139676*^9}, {3.835066827530467*^9, 
   3.835066832329503*^9}, 3.835068230268291*^9, {3.835068502123324*^9, 
   3.835068507003354*^9}, {3.8350685551333027`*^9, 3.835068562284728*^9}, {
   3.8350718166861*^9, 3.8350718608896303`*^9}, {3.83507363977876*^9, 
   3.835073687606224*^9}, 3.835074102421039*^9, {3.835084002577497*^9, 
   3.835084004799047*^9}, {3.835085179223874*^9, 3.835085180726021*^9}, {
   3.835085265969401*^9, 3.8350853182975817`*^9}, {3.835085373949834*^9, 
   3.8350854029835663`*^9}, 3.835153483408449*^9, {3.835153815727043*^9, 
   3.8351538419131804`*^9}, {3.835153891443182*^9, 3.835153895382971*^9}, {
   3.835155296379615*^9, 3.835155298642853*^9}, {3.835157614930534*^9, 
   3.835157620795784*^9}, {3.835157852709536*^9, 3.835157863544104*^9}, {
   3.8351766304929028`*^9, 3.835176641173951*^9}, {3.835176730807261*^9, 
   3.835176910119399*^9}, {3.8351769514539557`*^9, 3.83517695531042*^9}, {
   3.835177026022987*^9, 3.835177165186594*^9}, {3.8351772247424183`*^9, 
   3.835177226769518*^9}, {3.835177515430499*^9, 3.8351775159173613`*^9}, {
   3.835179581945421*^9, 3.835179624434557*^9}, 3.8351803593038883`*^9, {
   3.8351804224768953`*^9, 3.83518043132891*^9}, {3.835180516509897*^9, 
   3.835180545361226*^9}, {3.835180588074646*^9, 3.8351806154688168`*^9}, {
   3.835180651130941*^9, 3.8351806546903553`*^9}, {3.835180686537722*^9, 
   3.835180818209403*^9}, {3.835239700447811*^9, 3.835239797964958*^9}, 
   3.835239865720096*^9, {3.835239907064756*^9, 3.835239908133782*^9}, {
   3.835240014708149*^9, 3.835240020152438*^9}, {3.835240074222336*^9, 
   3.8352400943158207`*^9}, {3.835240125898468*^9, 3.835240126159829*^9}, {
   3.8352406815473948`*^9, 3.835240690924736*^9}, {3.8352407780550222`*^9, 
   3.835240835956019*^9}, {3.835240877111733*^9, 3.835240949821377*^9}, 
   3.8352409971979103`*^9, {3.8352412774176693`*^9, 3.83524129488159*^9}, {
   3.8352432202256517`*^9, 3.8352432233151007`*^9}, {3.835244078988246*^9, 
   3.835244085509283*^9}, 3.835244134091363*^9, {3.835244173942819*^9, 
   3.835244255251894*^9}, {3.835244407213708*^9, 3.835244458117975*^9}, {
   3.83524450646736*^9, 3.835244507755953*^9}, 3.8352448452628727`*^9, {
   3.835244875790751*^9, 3.835244877543001*^9}, {3.8352449298718567`*^9, 
   3.835244972896965*^9}, {3.8352450750691767`*^9, 3.835245086312313*^9}, {
   3.835245755113566*^9, 3.835245757437354*^9}, {3.8352505631085377`*^9, 
   3.835250581401888*^9}, {3.835250618349003*^9, 3.835250751011343*^9}, 
   3.83526520282909*^9, {3.8352660039496803`*^9, 3.8352660584150248`*^9}, {
   3.835324762306879*^9, 3.8353247642699413`*^9}, 3.835327238500548*^9, {
   3.835331900985546*^9, 3.835331901787096*^9}, {3.835333420126485*^9, 
   3.8353334226450768`*^9}, {3.835333513679529*^9, 3.83533352950965*^9}, {
   3.8353341135571337`*^9, 3.8353341314400253`*^9}, {3.835334171186418*^9, 
   3.8353341726906767`*^9}, {3.835334255052784*^9, 3.835334321358737*^9}, {
   3.8354222910112886`*^9, 3.835422293257235*^9}, 3.835422366012712*^9, {
   3.835695457702256*^9, 3.835695508459704*^9}, 3.835695868395761*^9, {
   3.835695989350704*^9, 3.835695993033409*^9}, 3.835696459126058*^9, 
   3.8356965095453253`*^9, {3.835698461645207*^9, 3.8356984640957413`*^9}, {
   3.8356992162638197`*^9, 3.8356992188766203`*^9}, {3.835699503395507*^9, 
   3.835699608532002*^9}, {3.8356996935282907`*^9, 3.835699699495769*^9}, {
   3.835756649608529*^9, 3.835756654103957*^9}, {3.83575676591866*^9, 
   3.8357568026918983`*^9}, {3.8357569238443747`*^9, 
   3.8357569320188093`*^9}, {3.835756971723977*^9, 3.835756982376729*^9}, {
   3.835758062488533*^9, 3.835758087239952*^9}, {3.8357585135140133`*^9, 
   3.835758515775361*^9}, {3.835758614679596*^9, 3.8357586152966833`*^9}, {
   3.835851687988925*^9, 3.8358517341435423`*^9}, {3.83585203220534*^9, 
   3.835852047975184*^9}, 3.840179800551887*^9, {3.8401826851585712`*^9, 
   3.840182711169797*^9}, 3.840182798273698*^9, {3.840513389446817*^9, 
   3.840513400918991*^9}, {3.8405968437316837`*^9, 3.840596867454109*^9}, 
   3.8407705931723537`*^9, 3.84077096004712*^9, {3.841375865532167*^9, 
   3.841375868294401*^9}, {3.841375973928937*^9, 3.841375977752564*^9}, {
   3.84137620426222*^9, 3.841376204711134*^9}, {3.841376505865939*^9, 
   3.841376564997055*^9}, {3.841376670027186*^9, 3.841376696415185*^9}, {
   3.84137672656744*^9, 3.8413767294854*^9}, {3.8413767627015743`*^9, 
   3.841376767435454*^9}, {3.8413768583145027`*^9, 3.841376978413122*^9}, {
   3.841377088170973*^9, 3.8413771979739933`*^9}, {3.841377249858074*^9, 
   3.84137729675515*^9}, {3.841377342434888*^9, 3.841377372167582*^9}, {
   3.841377404934647*^9, 3.8413774435355873`*^9}, 3.841377736122135*^9, {
   3.841377788718411*^9, 3.841377810162819*^9}, {3.8431177916533947`*^9, 
   3.843117801455991*^9}, {3.843117852848414*^9, 3.8431178535226603`*^9}, {
   3.8431181487828007`*^9, 3.8431181653718567`*^9}, 3.843194698568901*^9, {
   3.8431951751520157`*^9, 3.84319520626376*^9}, {3.843195274082439*^9, 
   3.843195338957711*^9}, {3.8431953828093767`*^9, 3.8431953887282267`*^9}, {
   3.843195596879263*^9, 3.843195614189662*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"cd7fc387-d1b1-4489-b24a-dc688f0fdc2a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Result for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalE]", "H"], TraditionalForm]],ExpressionUUID->
  "6c93352c-5d0d-46e4-bcb1-6334bee96417"]
}], "Section",
 CellChangeTimes->{{3.8342167289875727`*^9, 3.834216741494205*^9}, {
   3.834718207607081*^9, 3.834718208596591*^9}, {3.834749299669989*^9, 
   3.834749302664082*^9}, {3.835176621127739*^9, 3.835176628081176*^9}, {
   3.835251026237452*^9, 3.835251028900957*^9}, {3.835251399067245*^9, 
   3.835251414789092*^9}, {3.8431188736912193`*^9, 3.843118873691266*^9}, 
   3.843195786336937*^9},ExpressionUUID->"4614bace-08a6-4370-ae38-\
86373e67edf8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntegrandH", " ", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"IBPHd", "/.", 
                RowBox[{"d", "\[Rule]", " ", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", "\[Epsilon]"}]}]}]}], "/.", 
               RowBox[{
                RowBox[{"j", "[", 
                 RowBox[{
                 "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                  "1", ",", "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", " ", 
                
                FractionBox["g1", 
                 SqrtBox["mq2"]]}]}], "/.", 
              RowBox[{
               RowBox[{"j", "[", 
                RowBox[{
                "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
                 "0", ",", "1", ",", "1", ",", "0"}], "]"}], "\[Rule]", " ", 
               FractionBox[
                RowBox[{"\[Gamma]", " ", "g1"}], 
                SqrtBox["mq2"]]}]}], "/.", 
             RowBox[{
              RowBox[{"j", "[", 
               RowBox[{
               "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
                "1", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
              RowBox[{
               FractionBox["8", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Gamma]", "-", "1"}], ")"}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SqrtBox["mq2"], ")"}], "5"]}]], 
               RowBox[{"(", " ", 
                RowBox[{"g4", "-", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "\[Epsilon]", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", "\[Gamma]"}]}], ")"}]}]}], ")"}], 
                   RowBox[{"12", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", "\[Epsilon]"}]}], ")"}]}]], "g2"}], "-", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", "\[Epsilon]"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", "\[Epsilon]"}]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]], "g1"}]}], 
                ")"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", 
              RowBox[{
              "B1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "1", ",", 
               "1", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
             RowBox[{
              FractionBox["8", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Gamma]", "-", "1"}], ")"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  SqrtBox["mq2"], ")"}], "5"]}]], 
              RowBox[{"(", " ", 
               RowBox[{"g4", "-", 
                RowBox[{
                 FractionBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", "\[Epsilon]", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", "\[Gamma]"}]}], ")"}]}]}], ")"}], 
                  RowBox[{"12", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", "\[Epsilon]"}]}], ")"}]}]], "g2"}], "-", 
                RowBox[{
                 FractionBox[
                  RowBox[{"2", "\[Epsilon]"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", "\[Epsilon]"}]}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]], "g1"}]}], 
               ")"}]}]}]}], "/.", " ", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{
             "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
               ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
            FractionBox["g2", 
             SqrtBox["mq2"]]}]}], "/.", " ", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{
            "B1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
             ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", " ", 
           FractionBox["g2", 
            SqrtBox["mq2"]]}]}], "/.", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{
           "B1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1", 
            ",", "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", " ", 
          FractionBox["g2", 
           SqrtBox["mq2"]]}]}], " ", "/.", 
        RowBox[{
         RowBox[{"j", "[", 
          RowBox[{
          "B1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
           ",", "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", " ", 
         FractionBox["g2", 
          SqrtBox["mq2"]]}]}], "/.", 
       RowBox[{"g1", "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["mq2", 
           RowBox[{"2", "\[Epsilon]"}]]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Solg0", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"Solg1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}]}]}]}], "/.", 
      RowBox[{"g2", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["mq2", 
          RowBox[{"2", "\[Epsilon]"}]]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Solg0", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"Solg1", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}]}], "/.", 
     RowBox[{"g4", "\[Rule]", " ", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["mq2", 
         RowBox[{"2", "\[Epsilon]"}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Solg0", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"Solg1", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"%", ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", " ", "0", ",", " ", "0"}], "}"}]}], 
        "]"}], "]"}], ",", " ", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "<", "1"}], ",", " ", 
         RowBox[{"x", ">", "0"}]}], "}"}]}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "mq2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"32", "\[Pi]", " ", "b"}], ")"}], "3"], "64"], "%", "*", 
         "qint"}], "/.", 
        RowBox[{"b2", "\[Rule]", " ", 
         SuperscriptBox["b", "2"]}]}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", "Expand"}], "]"}], ",",
     " ", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EH", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            FractionBox["8", "\[Pi]"], "%"}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "x"}], "]"}], "\[Rule]", " ", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"Log", "[", "\[Gamma]c", "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"Log", "[", 
               RowBox[{"4", "x"}], "]"}]}]}]}]}], "]"}], "/.", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"ArcCosh", "[", "\[Gamma]", "]"}]}]}]}], "/.", 
        RowBox[{"\[Gamma]c", "\[Rule]", " ", 
         FractionBox[
          RowBox[{"\[Gamma]", "+", "1"}], "2"]}]}], "]"}], "//", 
      "ExpandNumerator"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ArcCosh", "[", "\[Gamma]", "]"}], ",", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Gamma]", "+", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", " ", "[", 
  RowBox[{
  "\"\<\!\(\*FractionBox[\(8 \*SubscriptBox[\(\[ScriptCapitalE]\), \(H\)]\), \
\(\(\[Pi]\)\(\\\ \)\)]\) = \>\"", ",", " ", "EH"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.8356731728538103`*^9, 3.835673213765827*^9}, {
   3.8356734485111523`*^9, 3.835673461775712*^9}, {3.835673564719562*^9, 
   3.835673567749712*^9}, 3.83567362159828*^9, {3.835673882243567*^9, 
   3.835673904300069*^9}, {3.835678608273725*^9, 3.835678612704604*^9}, {
   3.835678649964945*^9, 3.8356787202047987`*^9}, {3.8356787742338533`*^9, 
   3.835678777073814*^9}, {3.835678818655148*^9, 3.835678841611784*^9}, {
   3.835697902196456*^9, 3.835697905893663*^9}, {3.8356979530774393`*^9, 
   3.835697972821938*^9}, {3.835698049966928*^9, 3.835698058563447*^9}, {
   3.8356984029585733`*^9, 3.835698404232877*^9}, {3.835851782506896*^9, 
   3.8358518359235888`*^9}, {3.839073806411409*^9, 3.839073806760144*^9}, {
   3.839304297633127*^9, 3.8393042986531763`*^9}, {3.840182728669958*^9, 
   3.8401827296784477`*^9}, 3.840182793440565*^9, 3.840770621317088*^9, 
   3.840770950701548*^9, {3.841375841355554*^9, 3.8413758463528*^9}, {
   3.841375981656665*^9, 3.841375986309718*^9}, {3.841376208162211*^9, 
   3.841376208391592*^9}, 3.8413774705729847`*^9, {3.841377508332879*^9, 
   3.841377587499371*^9}, {3.841377746696546*^9, 3.8413777599506607`*^9}, {
   3.841377820369153*^9, 3.8413778287122803`*^9}, {3.841400950180229*^9, 
   3.8414009516315536`*^9}, 3.841400994389979*^9, {3.843117874026724*^9, 
   3.843117875196534*^9}, {3.843118109593919*^9, 3.84311813643423*^9}, 
   3.8431947215531273`*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"88fa76c6-22be-4605-926e-da1884788c49"]
}, Closed]],

Cell[CellGroupData[{

Cell["Final Result", "Section",
 CellChangeTimes->{{3.8356870456492434`*^9, 3.835687048467201*^9}, {
   3.835688030063423*^9, 3.835688043076839*^9}, 3.835692491388104*^9, 
   3.8358520648531713`*^9, {3.8431188522346907`*^9, 
   3.843118854344558*^9}},ExpressionUUID->"b58c1177-5ba7-427b-9050-\
46fda65fc2d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Final", " ", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "EM"}], "+", 
        RowBox[{"2", "EN"}], "+", 
        RowBox[{"2", "EIY"}], "+", "EH"}], ")"}], "]"}], ",", " ", 
     RowBox[{"Log", "[", "x_", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Final", "/.", 
      RowBox[{
       RowBox[{"ArcCosh", "[", "\[Gamma]", "]"}], "\[Rule]", "0"}]}], "/.", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"\[Gamma]", "+", "1"}], "2"], "]"}], "\[Rule]", "0"}]}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", " ", "=", " ", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Final", ",", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"\[Gamma]", "+", "1"}], "2"], "]"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f3", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"Final", ",", 
       RowBox[{"ArcCosh", "[", "\[Gamma]", "]"}]}], "]"}], 
     FractionBox[
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], "\[Gamma]"]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<\!\(\*FractionBox[\(8\), \(\[Pi]\)]\)\[ScriptCapitalE](\[Gamma]) =  \!\
\(\*SubscriptBox[\(f\), \(1\)]\)(\[Gamma])+ \!\(\*SubscriptBox[\(f\), \
\(2\)]\)(\[Gamma]) Log(\!\(\*FractionBox[\(\[Gamma] + 1\), \(2\)]\))+ \
\!\(\*SubscriptBox[\(f\), \(3\)]\)(\[Gamma]) \!\(\*FractionBox[\(\[Gamma]\\\ \
ArcSin \((\*SqrtBox[FractionBox[\(\[Gamma] - 1\), \(2\)]])\)\), \
SqrtBox[\(\*SuperscriptBox[\(\[Gamma]\), \(2\)] - 1\)]]\) ,  where\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*SubscriptBox[\(f\), \(1\)]\)(\[Gamma]) = \>\"", ",", " ", "f1", 
   " ", ",", "\"\<\\n\>\"", ",", " ", 
   "\"\<\!\(\*SubscriptBox[\(f\), \(2\)]\)(\[Gamma]) = \>\"", ",", " ", "f2", 
   ",", " ", "\"\<\\n\>\"", ",", " ", 
   "\"\<\!\(\*SubscriptBox[\(f\), \(3\)]\)(\[Gamma]) = \>\"", ",", " ", 
   RowBox[{"2", " ", "f3"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.835687050787224*^9, 3.8356871228807583`*^9}, {
   3.83568719720665*^9, 3.835687202812973*^9}, {3.835687320247427*^9, 
   3.835687322121705*^9}, {3.835687446715955*^9, 3.835687470294154*^9}, {
   3.83568758532927*^9, 3.835687593794711*^9}, {3.835687647600881*^9, 
   3.8356876543282843`*^9}, {3.835687707153246*^9, 3.835687734832058*^9}, {
   3.835687998425392*^9, 3.835688090983507*^9}, {3.8356932108603477`*^9, 
   3.835693211330843*^9}, {3.835693626780662*^9, 3.835693627374978*^9}, {
   3.83569404079079*^9, 3.835694057823011*^9}, {3.8356941959235277`*^9, 
   3.835694219460795*^9}, {3.835695562567663*^9, 3.835695564226829*^9}, {
   3.835697026428494*^9, 3.835697042561825*^9}, {3.8356985070002003`*^9, 
   3.8356985071251707`*^9}, {3.8357559214207373`*^9, 3.835755922061509*^9}, {
   3.835758103052065*^9, 3.8357581081576557`*^9}, {3.835851864368243*^9, 
   3.835851877867433*^9}, {3.83585206617006*^9, 3.835852068232521*^9}, {
   3.836293562925126*^9, 3.8362935634642067`*^9}, {3.8362936193439093`*^9, 
   3.836293619453457*^9}, {3.83907146179114*^9, 3.8390714709870443`*^9}, {
   3.839071625586903*^9, 3.839071631176656*^9}, {3.8401800746062202`*^9, 
   3.840180075430683*^9}, {3.841376033223426*^9, 3.841376034841419*^9}, {
   3.84137760490196*^9, 3.841377680796851*^9}, {3.8431179030050097`*^9, 
   3.843117920127232*^9}, 3.8431182765720463`*^9, 3.843118323558961*^9, {
   3.84311838828323*^9, 3.8431188198452377`*^9}, {3.843118892550268*^9, 
   3.8431189970744133`*^9}, {3.843191752946802*^9, 3.843191755924204*^9}, {
   3.8431947465142097`*^9, 3.843194746665086*^9}, {3.84780857352908*^9, 
   3.847808573824458*^9}, 
   3.8478086133959703`*^9},ExpressionUUID->"ef47ade5-e7fd-4765-9ea9-\
1389493d5e83"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"940bc2e7-2e44-4240-a4ae-71a6d2c8ccf7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 400, 6, 146, "Title",ExpressionUUID->"596400f6-c104-4229-9eae-9b84cbbac739"],
Cell[825, 23, 1772, 49, 357, "Input",ExpressionUUID->"7486ee98-6aa4-4e35-ae43-57fea080a3c8"],
Cell[CellGroupData[{
Cell[2622, 76, 3436, 73, 202, "Input",ExpressionUUID->"d973ab3a-97ce-4781-a082-d3c2788320b2"],
Cell[6061, 151, 1427, 21, 211, "Print",ExpressionUUID->"3bde7053-e1cc-477e-b17a-6fb70b8f981b"],
Cell[7491, 174, 1878, 29, 34, "Message",ExpressionUUID->"f12fb2df-d188-4530-8ec8-a45b84df5e58"],
Cell[CellGroupData[{
Cell[9394, 207, 1271, 19, 95, "Print",ExpressionUUID->"552e728b-c9e3-40bd-aab2-c587ff67c902"],
Cell[10668, 228, 1553, 23, 211, "Print",ExpressionUUID->"97b89da4-bb80-4d32-a994-cd91a4ede41c"],
Cell[12224, 253, 1409, 26, 36, "Print",ExpressionUUID->"e9dd65a9-5caf-425f-b1d9-c95016a2177d"],
Cell[13636, 281, 1477, 22, 70, "Print",ExpressionUUID->"708c1106-3cca-4c0c-bb2b-c9a7798224df"],
Cell[15116, 305, 1411, 26, 70, "Print",ExpressionUUID->"00048aa4-f6f3-45b5-a112-d38a7995bfaa"],
Cell[16530, 333, 1337, 20, 70, "Print",ExpressionUUID->"83fcd448-5063-496d-97b5-9787111ea11a"],
Cell[17870, 355, 1411, 26, 70, "Print",ExpressionUUID->"2818bfbb-90eb-4d88-bed3-6a422519af16"],
Cell[19284, 383, 1339, 20, 70, "Print",ExpressionUUID->"d1d155c8-8766-46d6-9fc8-0a09b28d351d"],
Cell[20626, 405, 1409, 26, 70, "Print",ExpressionUUID->"2f419f07-541e-463b-bc78-a49c022cdb28"],
Cell[22038, 433, 1476, 22, 70, "Print",ExpressionUUID->"ab0137a0-af92-4d4d-82d4-e1bd9498a059"],
Cell[23517, 457, 1411, 26, 70, "Print",ExpressionUUID->"37eca70c-01c0-4d5b-ad64-658bf4133036"],
Cell[24931, 485, 1267, 19, 70, "Print",ExpressionUUID->"08c50781-2586-42b4-9e5b-00c337dee592"],
Cell[26201, 506, 1409, 26, 70, "Print",ExpressionUUID->"c65bcdaf-3117-48f1-b35d-381fe854ec70"],
Cell[27613, 534, 1265, 19, 70, "Print",ExpressionUUID->"acae4f2e-1423-47e1-adc7-142fd5a1bf86"],
Cell[28881, 555, 1411, 26, 70, "Print",ExpressionUUID->"ef600bf6-b8e4-4ad8-b99d-af2630fd14bf"],
Cell[30295, 583, 1267, 19, 70, "Print",ExpressionUUID->"dc061020-b081-49e7-a13d-a53edbbecac0"],
Cell[31565, 604, 1409, 26, 70, "Print",ExpressionUUID->"76c34db4-355b-46df-9346-5fbe7f45e27b"],
Cell[32977, 632, 1265, 19, 70, "Print",ExpressionUUID->"1684aa71-0464-4ea5-8141-2e20dac46ac5"],
Cell[34245, 653, 1409, 26, 70, "Print",ExpressionUUID->"cbb57cfb-65ba-4405-aeb4-b1c422588a47"],
Cell[35657, 681, 1303, 20, 70, "Print",ExpressionUUID->"e4ea17e0-9df3-4682-b97e-1794cbf958ca"],
Cell[36963, 703, 1409, 26, 70, "Print",ExpressionUUID->"c22e4d1c-aadb-4834-8de2-2f705de25ec1"],
Cell[38375, 731, 1267, 19, 70, "Print",ExpressionUUID->"815dfd43-a520-4d6c-8dfa-3539f452242a"],
Cell[39645, 752, 1409, 26, 70, "Print",ExpressionUUID->"49b9d6a3-4cc8-4ca4-a1c1-0e0814980794"],
Cell[41057, 780, 1339, 20, 70, "Print",ExpressionUUID->"7c40a605-9f64-4329-85d2-fbddc0fac0d7"],
Cell[42399, 802, 1409, 26, 70, "Print",ExpressionUUID->"cc3b6d33-dbf2-41ad-b791-3a274629995d"],
Cell[43811, 830, 1303, 20, 70, "Print",ExpressionUUID->"e519bf70-b4ce-4a36-bcb3-44c3a6fd1afc"],
Cell[45117, 852, 1409, 26, 70, "Print",ExpressionUUID->"7e049216-a0e2-4065-9ecd-eaf94de666ca"],
Cell[46529, 880, 1303, 20, 70, "Print",ExpressionUUID->"42dbbaed-d5c1-440a-b1c6-2d5986f07c29"],
Cell[47835, 902, 1409, 26, 70, "Print",ExpressionUUID->"b154bc0f-df4c-43b0-92c3-1a810c93831d"],
Cell[49247, 930, 1337, 20, 70, "Print",ExpressionUUID->"efbce5b6-29c5-4a05-98cb-cf23558e09d6"],
Cell[50587, 952, 1408, 26, 70, "Print",ExpressionUUID->"251bf00d-b8c0-43b5-ad9c-25d8d2d50105"],
Cell[51998, 980, 1265, 19, 70, "Print",ExpressionUUID->"3b65a8c5-0f2d-45f8-ac65-9ebbb760758a"],
Cell[53266, 1001, 1409, 26, 70, "Print",ExpressionUUID->"2df82c3a-2b0c-45b8-8324-439cac7aaf0c"],
Cell[54678, 1029, 1305, 20, 70, "Print",ExpressionUUID->"cc810b92-2e37-494d-a969-b4d7fd05778d"],
Cell[55986, 1051, 1408, 26, 70, "Print",ExpressionUUID->"8c744f93-305c-4235-9b4d-c32e7313a194"],
Cell[57397, 1079, 1409, 21, 70, "Print",ExpressionUUID->"1f81ac0d-2dce-49f8-9edf-5cb9a578e9c5"],
Cell[58809, 1102, 1409, 26, 70, "Print",ExpressionUUID->"9d7c3cc5-3b2a-4f7f-a196-7dc2c2760ba0"],
Cell[60221, 1130, 1264, 19, 70, "Print",ExpressionUUID->"3344fe40-48bf-4427-8330-c183fd7a6d7c"],
Cell[61488, 1151, 1409, 26, 70, "Print",ExpressionUUID->"b14ae82a-5adb-4138-a3f2-3338bae9d8d2"],
Cell[62900, 1179, 1265, 19, 70, "Print",ExpressionUUID->"581c5c58-40a2-4225-bcf2-06e53221c924"],
Cell[64168, 1200, 1411, 26, 70, "Print",ExpressionUUID->"4a562a2d-6594-45ab-a492-0f4c18e18745"],
Cell[65582, 1228, 1265, 19, 70, "Print",ExpressionUUID->"97da6f1e-cb13-40bd-9178-723aaeb34465"],
Cell[66850, 1249, 1409, 26, 70, "Print",ExpressionUUID->"8f28cd3b-3164-4a7b-8ee1-eb6e1d7e3399"],
Cell[68262, 1277, 1265, 19, 70, "Print",ExpressionUUID->"2b3502bc-c96a-4f9d-9a04-137249ca5bf1"],
Cell[69530, 1298, 1409, 26, 70, "Print",ExpressionUUID->"1c608ef7-2896-4a65-be37-4942a7599b65"],
Cell[70942, 1326, 1267, 19, 70, "Print",ExpressionUUID->"ace68ec9-f881-487b-965b-f6ba10f4c24f"],
Cell[72212, 1347, 1409, 26, 70, "Print",ExpressionUUID->"33bd06dd-19a1-42be-b099-b3ee6b06ac1d"],
Cell[73624, 1375, 1267, 19, 70, "Print",ExpressionUUID->"b7a43f2c-82a8-43c5-bc18-712f99a4016d"],
Cell[74894, 1396, 1408, 26, 70, "Print",ExpressionUUID->"97e31d98-5d70-48a9-b8e8-afe5384dbf43"],
Cell[76305, 1424, 1265, 19, 70, "Print",ExpressionUUID->"16ec50ed-c1bb-43f5-89eb-5b10d86202e5"],
Cell[77573, 1445, 1409, 26, 70, "Print",ExpressionUUID->"525e6c86-14b2-4d29-990d-62a9014e8baf"],
Cell[78985, 1473, 1265, 19, 70, "Print",ExpressionUUID->"7920cc2a-03a7-4c8e-a72c-175bcd0fb9bb"],
Cell[80253, 1494, 1408, 26, 70, "Print",ExpressionUUID->"333beb55-21b4-4b1b-aff6-26be1fab3da4"],
Cell[81664, 1522, 1303, 20, 70, "Print",ExpressionUUID->"2c6f0263-c753-4cc8-bef3-8ff52281021c"],
Cell[82970, 1544, 1411, 26, 70, "Print",ExpressionUUID->"9678ee3b-006b-4e88-ac5c-30221f13e0a4"],
Cell[84384, 1572, 1267, 19, 70, "Print",ExpressionUUID->"e1cef1a3-7a62-46e9-b9d2-b11ec1840317"],
Cell[85654, 1593, 1411, 26, 70, "Print",ExpressionUUID->"06d4566c-33ad-43a4-b61c-8b4ca3e55bcf"],
Cell[87068, 1621, 1265, 19, 70, "Print",ExpressionUUID->"dc8048c0-231a-48b7-bcc8-f352e7e76c5f"],
Cell[88336, 1642, 1409, 26, 70, "Print",ExpressionUUID->"c2da1077-4846-44f7-97dc-0cbb4226a9b5"],
Cell[89748, 1670, 1305, 20, 70, "Print",ExpressionUUID->"0d0743d3-37a4-4854-bdc2-ab30ed0cd1b9"],
Cell[91056, 1692, 1409, 26, 70, "Print",ExpressionUUID->"ceb4e127-cf13-473d-b4f2-220efdb86557"],
Cell[92468, 1720, 1267, 19, 70, "Print",ExpressionUUID->"e57680e4-c4f4-4862-bd32-d53cefa3bff8"],
Cell[93738, 1741, 1409, 26, 70, "Print",ExpressionUUID->"f391228c-9221-4a1a-b21a-04f13756da89"],
Cell[95150, 1769, 1265, 19, 70, "Print",ExpressionUUID->"e62f6f25-8747-418a-a924-334581ae9c9f"],
Cell[96418, 1790, 1411, 26, 70, "Print",ExpressionUUID->"fd158342-f1fb-4b10-8ce1-cb8f3c0e3454"],
Cell[97832, 1818, 1265, 19, 70, "Print",ExpressionUUID->"01c4c813-1ac2-4c12-bd96-7a0e10670410"],
Cell[99100, 1839, 1409, 26, 70, "Print",ExpressionUUID->"1aa582f5-d625-4cef-bba6-c073bbad39aa"],
Cell[100512, 1867, 1267, 19, 70, "Print",ExpressionUUID->"14611c41-2613-4967-a213-ff5df459c11c"],
Cell[101782, 1888, 1409, 26, 70, "Print",ExpressionUUID->"e1628772-91cc-4deb-be7e-c10148a74ba5"],
Cell[103194, 1916, 1267, 19, 70, "Print",ExpressionUUID->"7638eefb-7c05-434a-9724-7c599c6a683b"],
Cell[104464, 1937, 1409, 26, 70, "Print",ExpressionUUID->"6580a512-026c-4137-b029-e24e8f3172ff"],
Cell[105876, 1965, 1265, 19, 70, "Print",ExpressionUUID->"0ce8e083-9cb4-492c-a3ac-dd854c9541cf"],
Cell[107144, 1986, 1409, 26, 70, "Print",ExpressionUUID->"afa77d5f-b754-43dc-852d-14ce4a04cf9c"],
Cell[108556, 2014, 1264, 19, 95, "Print",ExpressionUUID->"40ff4031-3bf1-4b84-98e0-4210baa4e496"]
}, Open  ]],
Cell[109835, 2036, 762, 12, 52, "Output",ExpressionUUID->"17dc3083-03e2-4b49-8954-666b16ebdbf0"]
}, Closed]],
Cell[110612, 2051, 9903, 178, 406, "Input",ExpressionUUID->"1066437c-cfff-49d7-9bca-54f68cbd4655"],
Cell[CellGroupData[{
Cell[120540, 2233, 159, 3, 101, "Section",ExpressionUUID->"319a3543-9e68-408b-aaa5-1f5cc18c72b6"],
Cell[120702, 2238, 12581, 336, 1361, "Input",ExpressionUUID->"a637ccf6-5de5-40f6-90e7-df8ff6c12608"]
}, Closed]],
Cell[CellGroupData[{
Cell[133320, 2579, 826, 18, 79, "Section",ExpressionUUID->"6dc2312d-e0b8-4973-83e7-7d4d6d12b14d"],
Cell[134149, 2599, 8912, 238, 550, "Input",ExpressionUUID->"24f7db35-7524-4924-83d6-f6646848fd27"],
Cell[143064, 2839, 5450, 147, 473, "Input",ExpressionUUID->"cf9b7e76-a604-45d6-a50f-c7949201d1fb"]
}, Closed]],
Cell[CellGroupData[{
Cell[148551, 2991, 601, 14, 79, "Section",ExpressionUUID->"afda8219-78d9-4c07-aa94-67c61df84a90"],
Cell[149155, 3007, 4646, 100, 291, "Input",ExpressionUUID->"72088304-c049-4330-9253-c67e2996c2f4"]
}, Closed]],
Cell[CellGroupData[{
Cell[153838, 3112, 620, 14, 79, "Section",ExpressionUUID->"f1c78056-3651-489f-8cbd-c0850fd1d670"],
Cell[154461, 3128, 6717, 154, 504, "Input",ExpressionUUID->"a3ef8a7f-3497-4e5a-ae84-74dc9a2f28b7"]
}, Closed]],
Cell[CellGroupData[{
Cell[161215, 3287, 692, 14, 79, "Section",ExpressionUUID->"fd604ad9-eff6-4fd6-8b4e-b278f7eeef2c"],
Cell[161910, 3303, 11576, 248, 635, "Input",ExpressionUUID->"cd7fc387-d1b1-4489-b24a-dc688f0fdc2a"]
}, Closed]],
Cell[CellGroupData[{
Cell[173523, 3556, 637, 13, 79, "Section",ExpressionUUID->"4614bace-08a6-4370-ae38-86373e67edf8"],
Cell[174163, 3571, 10871, 278, 795, "Input",ExpressionUUID->"88fa76c6-22be-4605-926e-da1884788c49"]
}, Closed]],
Cell[CellGroupData[{
Cell[185071, 3854, 308, 5, 78, "Section",ExpressionUUID->"b58c1177-5ba7-427b-9050-46fda65fc2d5"],
Cell[185382, 3861, 4038, 85, 369, "Input",ExpressionUUID->"ef47ade5-e7fd-4765-9ea9-1389493d5e83"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/README.txt <==
////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
///////////////////////////// BRIEF EXPLANATION OF THE TWO ANCILLARY FILES /////////////////////////////////////////////
////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////// Contractions.nb ///////////////////////////////////////////////////////////
////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

In the following, equation numbers refer to the paper. This notebook computes the integrand of eq. (4.6) by performing 
explicitly the contractions of the various contributions to the stress-energy tensor defined in eqs. (2.23) - (2.26) 
using xTensor. The notebook is organized as follows:

	- First we define a d dimensional Manifold with a flat Minkowsky metric Mink[- m, - n]. We also define the variables 
	  we need for the computations i.e.
		* The two straight-motion four velocities u1[m] u2[m].
		* The graviton momenta before and after the redefinition q1 = l1, q2 = l1-q, k = l1 + l2 - q, 
		  (defined in eq. (3.12)), respectively q1[m], q2[m] and k[m] and l1[m], l2[m] and q[m].
		* The basis of propagators of eqs. (4.4) and (4.5).

	- In section "Rules Basis 1" we defined some automatic contractions rules coming from the definitions of the 
	  four-vectors and the delta functions of eq. (4.6). We define also some rules in order to rewrite any
	  product of loop momenta in terms of the propagators defined in eqs. (4.4) and (4.5).
	
	- In "Stress-energy tensor" we introduce the quantities defined in eqs. (2.24) - (2.26), in particular:
		* t1 is eq. (2.24) and t1cc is its complex conjugate.
		* t2cc is the complex conjugate of eq (2.25).
		* τ is eq. (2.26) and τcc is its complex conjugate.
	
	- The other four sections defined the integrand of eq. (4.28) for each topology and convert their 
	  expression into a combination of terms of the form j[B1, n1, n2, n3, n4, n5, n6, n7, n8, n9], where 
	  n1, n2, ..., n9 are integers representing the powers of the nine propagators of eqs. (4.4) and (4.5).
	  A negative value represents a propagator appearing in the numerator.

The final result of the Contractions.nb notebook are four text files: M.txt, N.txt, IY.txt and H.txt. These are nothing 
but the four integrals defined in eq. (4.28) written in a form that can be then read by IBP-basis1.nb.

////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
///////////////////////////////////////////// IBP-basis1.nb ////////////////////////////////////////////////////////////
////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

This notebook takes the text files generated by Contractions.nb, performs the needed IBP reductions using LiteRed 
(installation of LiteRed is required) and finally writes the explicit result of eq. (4.27) for each topology and the final 
result of eq. (4.2). The notebook is organized as follows:
	
	- First we define the vectors of the problems, i.e. the two straight-motion four velocities u1 u2 and the 
	  exchange momentum q. We also set their contractions rules.

	- Then we find the IBP identities and master integrals for the generic integral given in eq. (4.9). The basis of 
	  propagator of eqs. (4.4) and (4.5) is called B1.

	- We import the four text files and IBP reduce them to a combination of Master integrals. Here qint is the 
	  two-dimensional Fourier transform from q to b space written in eq (4.31).

	- Section "Set of MIs" gives the explicit form of the four canonically normalized master integrals and the 
	  differential equation they satisfied. Section "Solving g1, g2, g3, and g4" gives the explicit solution to the 
	  previous differential equation up to order ε. g1bc, g2bc, g3bc and g4bc are the boundary conditions defined in 
	  eqs. (4.19) and (4.20).

	- The the next four sections compute and print the result of eq. (4.27) for each topology. In "Final Result" we 
	  put everything together and print the final result for eq. (4.2).
